No significant correlation between radial velocity planet presence and debris disc properties

We investigate whether the tentative correlation between planets and debris discs which has been previously identified can be confirmed at high significance. We compile a sample of 201 stars with known planets and existing far infrared observations. The sample is larger than those studied previously since we include targets from an unpublished Herschel survey of planet hosts. We use spectral energy distribution modelling to characterise Kuiper belt analogue debris discs within the sample, then compare the properties of the discs against a control sample of 294 stars without known planets. Survival analysis suggests that there is a significant ($p\sim 0.002$) difference between the disc fractional luminosity distributions of the two samples. However, this is largely a result of the fact that the control sample contains a higher proportion of close binaries and of later-type stars; both of these factors are known to reduce disc detection rates. Considering only Sun-like stars without close binary companions in each sample greatly reduces the significance of the difference ($p\sim 0.3$). We also find no evidence for a difference in the disc fractional luminosities of stars hosting planets more or less massive than Saturn ($p\sim 0.9$). Finally, we find that the planet hosts have cooler discs than the control stars, but this is likely a detection bias, since the warmest discs in the control sample are also the faintest, and would thus be undetectable around the more distant planet hosts. Considering only discs in each sample that could have been detected around a typical planet host, we find $p\sim 0.07$ for the temperatures.

==> anc/MR_table1.csv <==
Name,d,Teff,Lstar,abinary,Msini,apl
HD 142,26.2,6200,3.0E+00,1.0E+02,5.3E+00,6.8E+00
HD 1237,17.6,5460,6.5E-01,6.9E+01,3.4E+00,4.9E-01
HD 1326,3.6,3444,2.1E-02,2.3E+01,1.1E-01,5.4E+00
HD 1461,23.5,5736,1.2E+00,,2.0E-02,6.3E-02
HD 3651,11.1,5240,5.3E-01,,2.3E-01,3.0E-01
HD 4203,81.6,5577,2.0E+00,,2.2E+00,1.2E+00
HD 4208,34.2,5708,8.0E-01,,8.1E-01,1.7E+00
HD 4308,22.0,5676,1.0E+00,,5.0E-02,1.2E-01
HD 6434,42.4,5789,1.3E+00,,4.9E-01,1.4E-01
HD 7924,16.8,5238,3.9E-01,,2.5E-02,1.1E-01
HD 8574,44.2,5917,2.3E+00,,2.0E+00,7.6E-01
HD 8673,37.9,6392,3.4E+00,1.1E+01,1.4E+01,3.0E+00
HD 9826,13.4,6258,3.4E+00,7.4E+02,4.1E+00,2.5E+00
HD 10647,17.3,6101,1.6E+00,,9.4E-01,2.0E+00
HD 10697,32.6,5614,3.0E+00,3.0E+02,6.4E+00,2.1E+00
HD 10700,3.6,5418,4.8E-01,4.9E+02,1.2E-02,1.3E+00
HD 11964,33.6,5332,2.9E+00,1.0E+03,6.2E-01,3.2E+00
HD 12661,37.9,5737,1.3E+00,,2.4E+00,8.4E-01
HD 13445,10.8,5189,4.1E-01,2.2E+01,4.4E+00,1.1E-01
HD 16141,37.8,5733,2.3E+00,2.3E+02,2.6E-01,3.6E-01
HD 16175,60.0,5930,3.7E+00,,5.1E+00,2.1E+00
HD 16417,25.4,5856,2.8E+00,1.1E+03,7.0E-02,1.4E-01
HD 17051,17.3,6214,1.7E+00,,2.3E+00,9.2E-01
HD 20782,35.5,5779,1.3E+00,9.0E+03,1.5E+00,1.4E+00
HD 20794,6.0,5441,6.6E-01,,1.5E-02,5.1E-01
HD 21411,29.2,5498,5.5E-01,5.9E+02,2.1E-01,3.6E-01
HD 22049,3.2,5076,3.3E-01,,1.6E+00,3.4E+00
HD 23079,33.5,5988,1.4E+00,,2.6E+00,1.6E+00
HD 23127,94.1,5833,2.8E+00,,1.5E+00,2.4E+00
HD 23596,52.0,6067,2.9E+00,3.7E+03,9.0E+00,2.8E+00
HD 26965,5.0,5191,4.2E-01,4.0E+02,2.7E-02,
HD 27894,43.9,4908,3.8E-01,,5.4E+00,5.5E+00
HD 28185,39.6,5652,1.0E+00,4.0E+04,5.9E+00,1.0E+00
HD 30177,55.7,5551,1.2E+00,,8.6E+00,3.7E+00
HD 30562,26.2,5951,2.9E+00,,1.2E+00,2.3E+00
HD 33283,90.1,5950,4.1E+00,5.0E+03,3.3E-01,1.5E-01
HD 33564,21.0,6405,3.3E+00,7.1E+02,9.1E+00,1.1E+00
HD 33793,3.9,3574,1.2E-02,,2.2E-02,3.1E-01
HD 34445,46.2,5824,2.1E+00,,8.2E-01,2.1E+00
HD 37124,31.7,5543,7.9E-01,9.5E+01,7.0E-01,2.8E+00
HD 37605,46.9,5385,7.0E-01,,3.2E+00,3.7E+00
HD 38529,42.4,5582,6.9E+00,1.2E+04,1.3E+01,3.6E+00
HD 39091,18.3,5970,1.5E+00,,1.0E+01,3.1E+00
HD 39855,23.3,5478,4.9E-01,2.3E+02,2.7E-02,4.1E-02
HD 40307,12.9,4810,2.5E-01,,3.0E-02,1.3E-01
HD 40979,33.3,6112,1.9E+00,6.4E+03,4.7E+00,8.5E-01
HD 41004,43.0,4851,6.2E-01,1.7E+01,2.5E+00,
HD 42581,5.8,3398,3.8E-02,4.2E+01,1.0E-01,9.7E-01
HD 45184,21.9,5840,1.2E+00,,3.8E-02,6.4E-02
HD 45350,46.9,5649,1.4E+00,,1.8E+00,1.9E+00
HD 49674,43.1,5608,9.5E-01,1.7E+04,1.0E-01,6.0E-02
HD 50499,46.4,6041,2.3E+00,,2.9E+00,9.0E+00
HD 50554,31.2,5999,1.5E+00,,5.0E+00,2.4E+00
HD 52265,30.0,6123,2.3E+00,,1.2E+00,5.2E-01
HD 60532,25.3,6119,9.4E+00,9.1E+01,2.5E+00,1.6E+00
HD 63454,37.7,4855,2.9E-01,,2.5E-01,4.0E-02
HD 65216,35.2,5622,7.1E-01,2.5E+02,2.0E+00,5.8E+00
HD 66428,53.4,5673,1.2E+00,,3.2E+00,3.5E+00
HD 68988,61.0,5878,1.6E+00,,2.0E+00,7.0E-02
HD 69830,12.6,5414,6.1E-01,8.7E+01,5.7E-02,6.3E-01
HD 70573,45.7,5763,1.0E+00,1.6E+02,6.1E+00,1.8E+00
HD 72659,51.4,5857,2.4E+00,,3.9E+00,4.8E+00
HD 73526,97.5,5620,2.1E+00,,3.1E+00,6.5E-01
HD 74156,64.6,5946,2.5E+00,,8.1E+00,3.9E+00
HD 75289,29.1,6153,2.0E+00,6.3E+02,4.9E-01,5.0E-02
HD 75732,12.6,5334,6.3E-01,1.1E+03,3.9E+00,5.5E+00
HD 76700,61.0,5677,1.8E+00,3.4E+02,2.1E-01,5.0E-02
HD 80606,66.6,5498,9.8E-01,1.4E+03,4.4E+00,
HD 81040,34.5,5728,8.4E-01,,7.3E+00,1.9E+00
HD 82943,27.6,6040,1.5E+00,,2.0E+00,7.4E-01
HD 83443,41.0,5468,8.1E-01,4.7E+02,3.4E-01,4.0E-02
HD 85512,11.3,4337,1.7E-01,,1.0E-02,2.6E-01
HD 87883,18.3,5005,3.4E-01,,1.5E+00,3.6E+00
HD 88133,73.8,5428,3.2E+00,,2.9E-01,4.8E-02
HD 89307,32.0,5931,1.4E+00,,2.1E+00,3.3E+00
HD 89744,39.0,6212,6.3E+00,2.2E+02,8.4E+00,9.2E-01
HD 90156,22.0,5598,7.3E-01,,5.7E-02,2.5E-01
HD 92788,34.7,5823,1.2E+00,,3.8E+00,9.7E-01
HD 93083,28.5,5022,4.0E-01,,3.7E-01,4.8E-01
HD 95128,13.8,5981,1.5E+00,,2.5E+00,2.1E+00
HD 95735,2.6,3446,2.0E-02,,9.4E-03,7.9E-02
HD 97658,21.6,5181,3.6E-01,,3.0E-02,
HD 99492,55.7,4948,3.5E-01,1.6E+03,7.0E-02,1.2E-01
HD 101930,30.1,5154,4.7E-01,2.2E+03,2.5E-01,3.0E-01
HD 102117,39.6,5650,1.4E+00,,1.7E-01,1.5E-01
HD 102195,29.4,5321,4.9E-01,3.5E+02,4.1E-01,5.0E-02
HD 102365,9.3,5671,8.5E-01,2.1E+02,5.0E-02,4.6E-01
HD 104067,20.4,4919,3.1E-01,,1.6E-01,2.6E-01
HD 106252,37.4,5855,1.4E+00,,6.9E+00,2.6E+00
HD 107148,49.5,5772,1.3E+00,1.7E+03,2.1E-01,2.7E-01
HD 108147,39.0,6255,2.0E+00,1.1E+02,2.6E-01,1.0E-01
HD 108874,68.5,5508,9.9E-01,,1.4E+00,1.0E+00
HD 109749,63.2,5780,1.8E+00,5.6E+02,2.7E-01,6.2E-02
HD 111232,29.0,5502,7.0E-01,,7.1E+00,2.0E+00
HD 113337,36.2,6689,4.1E+00,1.8E+02,2.8E+00,9.2E-01
HD 113538,15.9,4060,1.3E-01,,9.3E-01,2.4E+00
HD 114386,28.0,4871,3.0E-01,,1.1E+00,1.7E+00
HD 114613,20.3,5676,4.2E+00,,3.6E-01,5.3E+00
HD 114729,37.9,5822,2.6E+00,3.1E+02,8.3E-01,2.1E+00
HD 114762,40.2,5909,1.7E+00,1.3E+02,1.1E+01,3.6E-01
HD 114783,20.4,5048,4.1E-01,,1.1E+00,1.2E+00
HD 115617,8.5,5566,8.3E-01,1.9E+03,7.2E-02,4.8E-01
HD 117176,17.9,5473,3.0E+00,5.2E+01,7.4E+00,4.8E-01
HD 117207,32.4,5655,1.2E+00,,1.9E+00,3.8E+00
HD 117618,37.8,5974,1.6E+00,,1.7E-01,1.8E-01
HD 118203,92.5,5784,4.6E+00,,2.8E+00,7.0E-02
HD 120136,15.7,6390,3.1E+00,1.9E+02,4.3E+00,4.9E-02
HD 121504,41.7,5969,1.4E+00,1.3E+02,1.5E+00,3.3E-01
HD 128311,16.5,4843,2.9E-01,1.6E+02,3.8E+00,1.7E+00
HD 130322,31.9,5369,5.7E-01,2.4E+02,1.2E+00,9.3E-02
HD 134987,22.2,5844,1.5E+00,,1.6E+00,8.1E-01
HD 136352,14.8,5733,1.0E+00,,3.4E-02,1.7E-01
HD 141937,33.4,5869,1.2E+00,,9.7E+00,1.5E+00
HD 142022,34.3,5490,8.8E-01,6.5E+02,4.4E+00,2.9E+00
HD 142415,35.6,5911,1.3E+00,5.7E+01,1.7E+00,1.1E+00
HD 143105,48.7,6261,3.6E+00,,1.2E+00,3.8E-02
HD 143761,17.2,5827,1.8E+00,2.0E+03,1.0E+00,2.2E-01
HD 145675,17.9,5350,6.9E-01,7.7E+01,4.7E+00,2.9E+00
HD 147379,10.8,4048,9.6E-02,6.9E+02,9.0E-02,3.2E-01
HD 147513,12.9,5876,1.0E+00,4.5E+03,1.2E+00,1.3E+00
HD 149026,76.0,6087,2.6E+00,,3.8E-01,
HD 149143,73.4,5857,3.2E+00,,1.3E+00,5.3E-02
HD 150706,28.3,5923,1.1E+00,,2.7E+00,6.7E+00
HD 154345,18.3,5486,6.0E-01,,8.2E-01,4.2E+00
HD 154857,63.6,5499,4.7E+00,,2.6E+00,5.4E+00
HD 155358,43.0,5915,2.1E+00,,9.9E-01,6.3E-01
HD 156668,24.4,4818,2.9E-01,,1.3E-02,5.0E-02
HD 156846,47.8,5979,4.8E+00,6.2E+01,1.1E+01,1.1E+00
HD 159868,55.9,5483,3.6E+00,2.0E+02,2.2E+00,2.3E+00
HD 160691,15.6,5847,1.9E+00,,1.8E+00,5.2E+00
HD 162004,22.2,6226,2.1E+00,6.9E+02,1.5E+00,4.4E+00
HD 162020,30.9,4574,2.7E-01,4.2E+01,9.8E+00,8.0E-02
HD 164922,22.1,5358,7.2E-01,1.3E+03,3.1E-01,2.1E+00
HD 168443,39.7,5567,2.4E+00,4.8E+01,1.7E+01,2.8E+00
HD 168746,41.6,5565,1.0E+00,1.4E+02,2.7E-01,7.0E-02
HD 169830,37.6,6274,5.0E+00,4.2E+02,4.0E+00,3.6E+00
HD 177565,16.9,5641,8.7E-01,,4.8E-02,2.5E-01
HD 178911B,47.0,5328,1.2E+00,7.8E+02,8.0E+00,3.4E-01
HD 179949,27.5,6205,2.0E+00,4.0E+02,9.2E-01,4.4E-02
HD 180617,5.9,3396,3.2E-02,2.8E+01,3.8E-02,3.4E-01
HD 183263,54.3,5931,1.8E+00,1.8E+02,4.0E+00,1.5E+00
HD 185269,52.1,5885,5.0E+00,2.3E+02,1.0E+00,7.7E-02
HD 186427,21.4,5791,1.3E+00,8.2E+02,1.8E+00,1.7E+00
HD 187085,46.0,6098,2.3E+00,,8.4E-01,2.1E+00
HD 187123,46.0,5781,1.3E+00,1.2E+02,2.0E+00,4.9E+00
HD 188015,50.7,5702,1.1E+00,2.1E+02,1.5E+00,1.2E+00
HD 189733,19.8,4991,3.4E-01,2.3E+02,1.1E+00,
HD 192263,19.7,4924,3.1E-01,1.4E+02,5.6E-01,1.5E-01
HD 192310,8.8,5063,4.0E-01,,7.6E-02,1.2E+00
HD 195019,37.7,5608,2.2E+00,1.5E+02,4.0E+00,1.4E-01
HD 196050,50.8,5831,2.2E+00,5.6E+02,3.2E+00,2.5E+00
HD 196885,34.2,6188,2.7E+00,2.2E+01,2.6E+00,2.4E+00
HD 202206,45.5,5695,1.1E+00,,1.8E+01,2.4E+00
HD 204961,5.0,3498,2.8E-02,,6.8E-01,3.6E+00
HD 208487,44.0,6183,1.7E+00,,5.2E-01,5.2E-01
HD 209458,48.4,6096,1.7E+00,,7.3E-01,
HD 210277,21.3,5640,9.8E-01,1.4E+02,1.3E+00,1.1E+00
HD 211970,13.0,4108,8.3E-02,,4.1E-02,1.4E-01
HD 212301,54.3,5998,2.0E+00,2.4E+02,5.1E-01,3.0E-02
HD 213240,40.9,5927,2.7E+00,8.2E+02,5.6E+00,1.9E+00
HD 215152,21.6,4784,2.9E-01,,9.1E-03,1.5E-01
HD 216435,33.0,6039,3.6E+00,,1.3E+00,2.6E+00
HD 216437,26.7,5908,2.3E+00,,2.2E+00,2.5E+00
HD 216770,36.7,5423,7.0E-01,,5.7E-01,4.6E-01
HD 217014,15.5,5921,1.4E+00,4.5E+01,4.7E-01,5.3E-02
HD 217107,20.1,5697,1.2E+00,8.0E+00,2.6E+00,5.3E+00
HD 219134,6.6,4873,2.9E-01,4.6E+01,3.4E-01,3.1E+00
HD 221420,31.2,5837,4.0E+00,,9.7E+00,1.9E+01
HD 222582,42.2,5795,1.3E+00,4.7E+03,8.4E+00,1.3E+00
HD 224693,93.8,5926,3.8E+00,,7.0E-01,1.9E-01
HD 285968,9.5,3460,3.5E-02,,2.6E-02,6.6E-02
HD 330075,45.4,4996,3.9E-01,1.5E+02,4.8E-01,4.0E-02
HIP 5643,3.6,2931,2.2E-03,,3.6E-03,2.8E-02
HIP 12961,23.4,4111,9.3E-02,,3.6E-01,2.5E-01
HIP 14810,50.6,5578,9.2E-01,,3.9E+00,7.0E-02
HIP 19165,25.9,4369,1.4E-01,,3.2E-02,5.3E-02
HIP 22627,12.4,3140,1.6E-02,,8.2E-01,2.4E+00
HIP 36208,3.8,3141,9.7E-03,,9.1E-03,9.1E-02
HIP 43790,20.5,3967,9.9E-02,,2.3E+00,4.5E+00
HIP 56528,9.1,3502,3.4E-02,,1.4E-01,3.6E+00
HIP 57050,11.0,3151,1.5E-02,,3.0E-01,1.7E-01
HIP 57087,9.8,3437,2.4E-02,,7.0E-02,2.9E-02
HIP 57548,3.4,3005,3.7E-03,,4.4E-03,5.0E-02
HIP 70849,24.1,3993,9.2E-02,,9.0E+00,2.0E+01
HIP 70890,1.3,2656,1.3E-03,,4.0E-03,4.9E-02
HIP 74995,6.3,3225,1.2E-02,,5.0E-02,4.1E-02
HIP 80459,6.5,3411,1.4E-02,3.5E+01,8.9E-03,7.8E-02
HIP 80824,4.3,3136,1.1E-02,2.2E+01,2.4E-02,4.7E-01
HIP 83043,10.4,3598,4.5E-02,,3.3E-01,1.1E+00
HIP 85523,4.6,3389,1.6E-02,,3.5E-02,3.9E-02
HIP 85647,16.9,3862,9.3E-02,8.3E+02,6.8E+00,6.6E+00
HIP 86162,4.6,3502,2.2E-02,,6.0E-02,1.7E-01
HIP 86214,5.0,3055,8.0E-03,,2.7E-02,1.8E-01
HIP 86287,8.2,3547,3.0E-02,,2.1E-02,9.2E-02
HIP 109388,8.8,3327,2.8E-02,,1.0E+00,2.4E+00
HIP 113020,4.7,3129,1.3E-02,,2.3E+00,2.1E-01
GJ 317,15.1,3225,2.3E-02,,2.5E+00,1.2E+00
GJ 1214,14.6,3053,3.6E-03,,2.0E-02,1.4E-02
GJ 3323,5.3,3005,3.5E-03,,7.3E-03,1.3E-01
GJ 3634,19.8,3429,2.9E-02,,2.6E-02,2.9E-02
BD-10 3166,80.0,5312,6.5E-01,1.6E+03,5.9E-01,4.0E-02


==> anc/MR_table2.csv <==
Name,d,Teff,Lstar,abinary
HD 166,13.7,5513,6.3E-01,
HD 693,18.7,6196,3.0E+00,
HD 739,21.3,6481,3.0E+00,
HD 1581,8.6,5965,1.3E+00,
HD 1835,20.9,5841,1.1E+00,
HD 3443,15.4,5449,1.2E+00,8.9E+00
HD 4391,15.2,5781,9.6E-01,2.5E+02
HD 4628,7.4,4993,2.9E-01,
HD 4676,23.5,6232,4.3E+00,1.3E-01
HD 4747,18.7,5364,4.5E-01,7.2E+00
HD 4813,15.8,6250,1.8E+00,
HD 4967,15.6,4250,1.1E-01,2.6E+02
HD 5133,14.2,4878,2.8E-01,
HD 7439,23.4,6444,4.1E+00,1.2E+03
HD 7570,15.1,6233,2.0E+00,
HD 9540,19,5427,5.5E-01,
HD 10307,12.7,5885,1.5E+00,7.4E+00
HD 10361,7.7,4596,2.2E-01,8.6E+01
HD 10476,7.5,5232,4.4E-01,6.9E-01
HD 11507,11,3921,8.1E-02,
HD 13974,10.8,5687,1.2E+00,9.6E-02
HD 14412,12.7,5428,4.4E-01,
HD 16160,7.2,4828,2.8E-01,1.5E+01
HD 16673,21.8,6231,1.9E+00,
HD 16765,22.7,6161,2.1E+00,9.1E+01
HD 17206,14.2,6415,2.7E+00,
HD 17925,10.3,5143,4.0E-01,7.0E-02
HD 19305,14.7,4096,1.0E-01,
HD 20010,14.2,6118,4.6E+00,5.5E+01
HD 20630,9.1,5718,8.4E-01,
HD 20807,12,5903,1.0E+00,3.7E+03
HD 21197,15.4,4546,2.2E-01,
HD 21531,12.5,3989,1.2E-01,
HD 22484,14,5991,3.2E+00,
HD 22496,13.6,4202,1.2E-01,
HD 23356,14,4984,3.0E-01,
HD 23754,17.6,6585,5.1E+00,
HD 27274,13,4475,1.9E-01,
HD 30495,13.3,5836,9.6E-01,
HD 30652,8.1,6423,2.8E+00,
HD 32147,8.7,4803,3.0E-01,
HD 33262,11.6,6202,1.5E+00,3.7E+03
HD 36435,19.2,5459,5.5E-01,
HD 36705,15.2,4910,4.1E-01,3.1E+00
HD 38393,8.9,6363,2.4E+00,8.6E+02
HD 43162,16.7,5588,7.0E-01,4.1E+02
HD 43834,10.2,5612,8.6E-01,3.1E+01
HD 46588,17.9,6217,1.8E+00,
HD 48682,16.7,6040,1.8E+00,
HD 50692,17.2,5925,1.3E+00,
HD 52711,19.2,5878,1.3E+00,
HD 53705,16.9,5823,1.5E+00,3.6E+02
HD 55575,16.9,5894,1.5E+00,
HD 58855,20.2,6346,2.5E+00,
HD 61606,14.2,4831,2.8E-01,8.3E+02
HD 62613,17.2,5551,6.3E-01,
HD 68146,22.4,6338,2.6E+00,2.1E+03
HD 69897,18.3,6239,2.4E+00,
HD 71243,19.6,6631,7.1E+00,
HD 72905,14.4,5853,1.0E+00,
HD 76151,17.4,5826,9.7E-01,
HD 76932,21,5948,1.9E+00,
HD 76943,16.1,6614,4.3E+00,4.6E+02
HD 78154,20.4,6210,4.4E+00,7.3E+01
HD 78366,19.2,5938,1.3E+00,
HD 79028,19.6,5877,2.8E+00,1.4E-01
HD 79096,20.4,5384,9.8E-01,2.4E+00
HD 79210,6.1,3691,6.0E-02,1.1E+02
HD 81997,17.3,6497,3.7E+00,4.4E+00
HD 82106,12.9,5016,2.3E-01,
HD 82328,13.5,6253,8.6E+00,5.5E+01
HD 84117,15,6189,1.9E+00,
HD 84737,18.3,5933,2.8E+00,
HD 86728,15.1,5800,1.4E+00,
HD 88230,4.9,4055,1.1E-01,
HD 89125,22.8,6088,2.1E+00,1.7E+02
HD 89269,20.2,5652,7.9E-01,
HD 89449,21.4,6510,4.3E+00,
HD 90089,21.5,6674,3.3E+00,
HD 90839,12.8,6208,1.7E+00,7.6E+00
HD 97101,12,3943,1.2E-01,4.1E+02
HD 97584,14.6,4732,2.2E-01,9.7E+01
HD 98712,13.2,3937,1.2E-01,6.0E+01
HD 100180,23.3,6018,1.4E+00,
HD 100623,9.6,5203,3.6E-01,1.6E+02
HD 101177,23.2,6122,1.4E+00,2.1E+02
HD 101501,9.6,5613,6.4E-01,
HD 101581,12.4,4500,1.6E-01,
HD 102438,17.5,5601,7.2E-01,
HD 102870,10.9,6117,3.7E+00,
HD 103095,9.1,5119,2.2E-01,
HD 103932,10.2,4477,2.2E-01,
HD 106516,22.3,6267,1.5E+00,2.0E+00
HD 108954,21.8,6056,1.4E+00,
HD 109358,8.4,5907,1.3E+00,
HD 110315,14.2,4485,1.9E-01,
HD 110833,14.9,4891,3.7E-01,7.9E-01
HD 110897,17.4,5889,1.1E+00,
HD 111395,16.9,5616,7.9E-01,
HD 111631,10.6,3986,1.0E-01,
HD 114710,9.1,6051,1.4E+00,
HD 115404,11.1,4544,2.5E-01,8.0E+01
HD 116442,15.8,5238,4.0E-01,4.2E+02
HD 117043,21.2,5556,9.8E-01,
HD 118926,14.8,3944,7.3E-02,
HD 119850,5.4,3580,3.4E-02,
HD 120036,14.6,4258,1.1E-01,1.3E+02
HD 120467,14.3,4279,1.6E-01,
HD 120476,13.4,4548,3.6E-01,4.6E+01
HD 120690,19.5,5462,8.5E-01,2.7E+00
HD 122064,10.1,4855,2.9E-01,
HD 122742,17,5363,8.4E-01,4.8E+00
HD 124580,21.2,5945,1.1E+00,
HD 125276,18.1,5964,1.2E+00,5.6E+01
HD 126053,17.2,5726,8.4E-01,
HD 126660,14.5,6253,4.1E+00,1.0E+03
HD 128165,13.2,4729,2.6E-01,
HD 128642,19.9,5240,6.7E-01,6.3E-01
HD 129502,18.3,6657,7.6E+00,
HD 130948,18.2,6022,1.2E+00,4.8E+01
HD 131156,6.7,4215,3.6E-01,3.6E+01
HD 131511,11.5,5073,5.1E-01,4.9E-01
HD 131977,5.9,3975,1.4E-01,1.4E+02
HD 134083,19.6,6606,3.2E+00,
HD 135204,17.7,5391,6.5E-01,1.8E+00
HD 136923,19.6,5357,5.0E-01,
HD 137763,19.9,5170,6.5E-01,1.8E+00
HD 139763,15.6,4258,1.2E-01,
HD 140538,14.7,5616,8.6E-01,6.2E+01
HD 141004,12.1,5990,2.0E+00,
HD 141272,21.3,5212,4.8E-01,3.8E+02
HD 142267,17.3,5837,9.7E-01,5.7E-01
HD 142373,15.9,5867,3.2E+00,
HD 142860,11.3,6321,3.0E+00,
HD 144579,14.5,5303,4.3E-01,1.0E+03
HD 146361,21.2,6009,3.5E+00,2.3E-02
HD 147584,12.1,6041,1.4E+00,1.2E-01
HD 151288,9.8,4094,1.1E-01,
HD 153597,15.3,6184,2.2E+00,3.0E-01
HD 154577,13.6,4863,2.2E-01,
HD 155876,6.4,3485,2.8E-02,2.4E+00
HD 157214,14.3,5753,1.3E+00,
HD 157881,7.7,3864,1.1E-01,
HD 158633,12.8,5287,4.2E-01,
HD 160032,21.4,6612,4.5E+00,
HD 160922,23.2,6534,5.4E+00,6.8E-02
HD 165499,17.6,6007,1.7E+00,
HD 166348,13.1,4311,1.3E-01,
HD 166620,11,5026,3.5E-01,
HD 167425,23,5997,1.5E+00,1.8E+02
HD 168151,22.9,6440,4.3E+00,7.7E+01
HD 170153,8,6025,2.1E+00,4.7E+01
HD 173739,3.5,3198,1.2E-02,4.7E+01
HD 179930,15.5,3876,1.1E-01,3.3E+00
HD 180161,20,5440,5.9E-01,
HD 181321,18.8,5780,8.8E-01,
HD 185395,18.3,6691,4.3E+00,7.7E+01
HD 189245,21.2,6312,2.2E+00,
HD 189567,17.7,5746,1.0E+00,
HD 190007,12.9,4496,2.1E-01,
HD 190422,23.4,6103,1.5E+00,
HD 191849,6.2,3832,5.9E-02,
HD 194640,19.5,5574,7.5E-01,
HD 196761,14.4,5485,5.6E-01,
HD 196877,12.2,4088,8.6E-02,
HD 197076,20.9,5827,1.0E+00,2.6E+03
HD 197692,14.7,6620,3.6E+00,
HD 199260,22,6281,2.0E+00,
HD 200525,19.8,5758,1.9E+00,4.0E+00
HD 200779,15.1,4322,1.7E-01,
HD 200968,17.6,5132,4.2E-01,7.6E+01
HD 202275,18.4,6242,4.5E+00,3.6E+00
HD 202560,3.9,3711,6.8E-02,
HD 203244,20.4,5432,6.3E-01,
HD 203608,9.3,6133,1.5E+00,
HD 205390,14.6,4992,3.1E-01,
HD 207129,16,5956,1.2E+00,8.8E+02
HD 209100,3.6,4654,2.1E-01,1.5E+03
HD 210027,11.7,6444,3.5E+00,1.0E-01
HD 210302,18.3,6428,2.9E+00,
HD 212330,20.6,5658,2.8E+00,
HD 213845,22.7,6570,3.5E+00,1.4E+02
HD 214749,13.6,4505,1.8E-01,
HD 214953,23.6,6022,1.9E+00,1.8E+02
HD 215648,16.3,6172,4.5E+00,1.9E+02
HD 216133,14.1,3796,6.0E-02,
HD 216899,6.8,3702,5.2E-02,
HD 217357,8.2,4064,9.3E-02,
HD 217987,3.3,3584,3.4E-02,
HD 218511,15,4378,1.6E-01,
HD 219482,20.5,6239,1.9E+00,
HD 219571,23.1,6658,1.1E+01,
HD 221503,14.9,4241,1.3E-01,5.0E+03
HD 222237,11.4,4751,2.3E-01,
HD 222335,18.6,5260,4.3E-01,
HD 222368,13.7,6234,3.3E+00,
HD 224953,15.3,4026,7.5E-02,6.5E+01
HD 225213,4.3,3543,2.2E-02,
HD 234078,14.2,4144,1.1E-01,
HD 265866,5.6,3280,1.6E-02,
HIP 171,12.1,5323,7.1E-01,3.7E+00
HIP 1242,6,3103,4.3E-03,1.8E+00
HIP 1368,15,4081,1.1E-01,
HIP 2762,21.1,5983,3.2E+00,3.5E-02
HIP 5496,7.8,3382,3.8E-02,
HIP 13375,14.8,4057,6.0E-02,
HIP 18280,15.5,4154,1.2E-01,
HIP 23452,8.6,3768,8.0E-02,8.6E+00
HIP 27188,13.7,4043,9.5E-02,
HIP 31634,15.3,3718,8.0E-02,3.3E+01
HIP 33499,8,3083,1.5E-02,1.0E+01
HIP 34603,6.1,3087,1.1E-02,5.3E-02
HIP 37279,3.5,6600,7.1E+00,1.4E+01
HIP 37288,14.5,3856,8.0E-02,
HIP 37766,6,3041,9.7E-03,
HIP 38382,16.5,5821,2.0E+00,8.7E+00
HIP 38956,8.3,3101,8.7E-03,
HIP 42220,13.9,3837,9.3E-02,5.7E+00
HIP 42748,15.4,3829,8.6E-02,1.8E+03
HIP 43820,11.3,3901,1.3E-01,7.4E+01
HIP 44722,14.5,3850,8.3E-02,
HIP 47080,11.4,5445,7.9E-01,4.4E+01
HIP 49986,7.9,3488,4.1E-02,
HIP 51317,7.1,3417,2.5E-02,
HIP 52600,13.9,3956,9.0E-02,9.3E+00
HIP 53020,6.8,3006,8.0E-03,
HIP 53767,6.7,3418,1.9E-02,
HIP 54211,4.9,3638,2.2E-02,1.5E+02
HIP 55203,8.4,5836,2.3E+00,1.6E+00
HIP 57544,5.3,3171,7.9E-03,
HIP 61094,13.7,3813,6.3E-02,
HIP 61874,7.8,3144,4.8E-03,
HIP 62452,8.4,3118,1.2E-02,
HIP 63366,20.9,5003,4.1E-01,4.3E-01
HIP 64241,17.8,6536,5.3E+00,1.0E+01
HIP 65859,7.6,3566,4.0E-02,
HIP 66459,10.9,3954,6.5E-02,
HIP 67090,13.2,3853,4.6E-02,
HIP 70218,14.4,4255,1.3E-01,
HIP 71253,6.2,3059,9.6E-03,
HIP 73470,11.9,3799,7.3E-02,5.0E+00
HIP 73695,12.7,5220,1.5E+00,3.7E+01
HIP 76074,5.9,3365,2.8E-02,
HIP 80346,8,3451,1.9E-02,1.7E+00
HIP 83945,7.5,3167,8.5E-03,5.0E-02
HIP 86990,5.8,3184,9.0E-03,
HIP 88745,15.7,5905,2.9E+00,1.6E+01
HIP 93017,14.9,5891,1.7E+00,1.7E+01
HIP 99461,6,4871,3.0E-01,4.3E+01
HIP 103039,5.7,3074,6.5E-03,
HIP 105312,18,5203,8.1E-01,1.5E-01
HIP 106106,6.7,3346,1.9E-02,1.7E-01
HIP 106255,7.8,2942,8.7E-03,1.1E+00
HIP 107310,22.2,6436,6.9E+00,4.4E+01
HIP 110109,13.8,5685,1.2E+00,4.7E+01
HIP 110778,20.2,5918,2.0E+00,4.5E+01
HIP 117473,6,3591,2.6E-02,
GJ 55.3,21.1,6288,4.1E+00,1.1E+02
GJ 83.1,4.4,2926,2.4E-03,
GJ 299,6.8,2920,2.7E-03,
GJ 388,4.9,3461,2.2E-02,
GJ 406,2.4,2611,6.9E-04,
GJ 493.1,8.1,2943,3.6E-03,
GJ 905,3.2,2950,2.4E-03,
GJ 1002,4.7,2787,1.4E-03,
GJ 1057,8.5,2864,2.9E-03,
GJ 1093,7.8,2742,1.6E-03,
GJ 1111,3.6,2604,7.7E-04,
GJ 1151,8.2,2992,3.4E-03,
GJ 1156,6.5,2817,2.1E-03,
GJ 1227,8.2,2943,3.2E-03,
GJ 1286,7.2,2756,1.4E-03,
GJ 1289,8.1,2998,5.5E-03,
GJ 2005,7.7,2557,1.6E-03,8.6E+00
GJ 3146,8.5,2688,1.1E-03,
GJ 3207,7.7,3206,8.7E-03,
GJ 3378,7.6,3101,8.3E-03,
GJ 3454,8.6,2950,5.1E-03,7.7E+00
GJ 3522,6.8,3159,1.5E-02,4.7E-02
GJ 3622,4.5,2602,6.8E-04,
GJ 3737,6.4,3012,3.2E-03,
GJ 3877,6.6,2482,7.2E-04,
GJ 3959,6.4,2959,2.8E-03,
GJ 4053,7.3,2951,2.4E-03,
GJ 4063,7.2,3206,2.2E-02,
GJ 4248,7.4,3197,7.4E-03,
GJ 4274,7.4,2911,3.6E-03,
LHS 22,7,2858,2.0E-03,
LHS 60,5.9,3020,3.5E-03,
LHS 1565,3.7,2781,1.6E-03,
LHS 1989,8,3052,8.2E-03,
LHS 2090,6.4,2681,8.4E-04,
PLX 2890,4.4,2806,3.8E-03,4.0E+00
PLX 4459,8.2,3420,1.4E-02,2.4E+00


==> anc/MR_table3.csv <==
Name,sample,m70obs,m70e_obs,m70pred,m70chi,p70obs,p70e_obs,p70pred,p70chi,p100obs,p100e_obs,p100pred,p100chi
HD 142,P,,,12.96,,16.05,0.85,13.68,2.78,,,6.75,
HD 166,C,105.80,6.32,14.34,14.47,96.83,7.71,15.14,10.60,65.00,4.21,7.47,13.67
HD 693,C,37.36,4.11,27.95,2.28,,,29.50,,18.87,1.84,14.46,2.39
HD 739,C,20.11,2.78,17.30,1.01,,,18.26,,8.63,1.72,8.95,-0.19
HD 1237,P,11.81,2.08,9.32,1.19,,,9.84,,4.10,1.54,4.86,-0.49
HD 1326,P,30.50,2.64,30.78,-0.10,,,32.52,,14.74,2.19,16.14,-0.64
HD 1461,P,60.39,6.79,8.63,7.63,,,9.11,,61.13,2.42,4.49,23.42
HD 1581,C,69.96,6.72,59.15,1.60,,,62.45,,36.13,2.33,30.82,2.25
HD 1835,C,20.46,5.33,8.81,2.18,,,9.31,,8.40,1.72,4.59,2.22
HD 3443,C,19.23,5.12,22.44,-0.62,,,23.69,,9.38,1.32,11.68,-1.73
HD 3651,P,11.78,4.65,21.41,-2.07,22.14,2.23,22.60,-0.20,6.28,1.35,11.15,-3.59
HD 4203,P,-0.62,2.63,1.23,-0.70,,,1.30,,,,0.64,
HD 4208,P,2.71,2.65,2.64,0.03,,,2.79,,,,1.38,
HD 4308,P,6.69,4.68,8.35,-0.36,9.87,1.35,8.82,0.78,8.29,1.03,4.35,3.83
HD 4391,C,22.41,2.61,15.58,2.62,,,16.44,,10.61,1.68,8.11,1.49
HD 4628,C,29.58,9.53,31.03,-0.15,,,32.76,,15.34,1.91,16.16,-0.43
HD 4676,C,29.80,6.07,23.23,1.08,,,24.52,,16.65,1.70,12.07,2.69
HD 4747,C,2.08,3.41,6.02,-1.15,,,6.36,,8.76,1.65,3.13,3.42
HD 4813,C,25.54,3.06,21.29,1.39,,,22.47,,14.05,1.37,11.07,2.16
HD 4967,C,6.91,4.90,4.41,0.51,,,4.65,,-1.36,1.74,2.30,-2.11
HD 5133,C,,,9.12,,14.35,1.29,9.63,3.64,13.97,0.97,4.75,9.52
HD 6434,P,3.35,4.11,2.64,0.17,,,2.78,,,,1.37,
HD 7439,C,13.97,7.16,19.42,-0.76,,,20.50,,13.43,2.08,10.04,1.63
HD 7570,C,46.54,4.58,25.52,4.59,,,26.94,,23.15,1.92,13.28,5.13
HD 7924,P,,,6.85,,,,7.23,,4.87,1.80,3.57,0.72
HD 8574,P,4.78,2.03,3.91,0.43,,,4.13,,2.83,1.16,2.04,0.69
HD 8673,P,,,6.54,,,,6.90,,4.07,1.09,3.40,0.61
HD 9540,C,-2.26,4.90,6.77,-1.84,,,7.15,,6.42,1.71,3.53,1.69
HD 9826,P,56.34,5.80,56.21,0.02,,,59.34,,34.53,2.21,29.26,2.37
HD 10307,C,38.86,5.82,32.08,1.16,,,33.86,,15.69,1.78,16.69,-0.56
HD 10361,C,,,24.30,,,,25.66,,10.73,1.86,12.61,-0.91
HD 10476,C,51.25,7.41,38.76,1.68,,,40.92,,19.40,1.90,20.19,-0.41
HD 10647,P,1035.00,52.07,16.47,19.56,960.60,55.16,17.39,17.10,924.90,53.25,8.53,17.21
HD 10697,P,-1.79,2.84,11.25,-4.59,,,11.88,,9.29,1.60,5.86,2.15
HD 10700,P,286.00,28.60,169.09,4.08,314.50,18.13,178.51,7.47,,,88.10,
HD 11507,C,14.13,2.86,8.36,2.01,4.73,1.82,8.83,-2.24,3.70,0.81,4.36,-0.82
HD 11964,P,4.07,3.73,12.46,-2.25,,,13.16,,7.71,1.06,6.49,1.15
HD 12661,P,3.13,4.04,3.61,-0.12,,,3.81,,3.55,1.16,1.88,1.45
HD 13445,P,3.44,5.62,18.06,-2.60,14.47,1.89,19.07,-2.41,8.82,1.14,9.40,-0.50
HD 13974,C,42.07,5.09,40.24,0.36,,,42.49,,22.45,1.98,20.92,0.77
HD 14412,C,10.51,2.38,12.20,-0.71,,,12.88,,6.91,0.81,6.35,0.70
HD 16141,P,12.31,5.37,6.19,1.14,,,6.53,,3.44,1.06,3.22,0.21
HD 16160,C,32.28,6.49,34.31,-0.31,,,36.22,,13.50,1.63,17.87,-2.65
HD 16175,P,7.40,3.87,3.61,0.98,,,3.81,,5.08,1.17,1.88,2.74
HD 16417,P,,,15.52,,,,16.39,,9.61,1.04,8.08,1.47
HD 16673,C,16.07,5.83,12.09,0.68,,,12.76,,14.51,1.56,6.29,5.25
HD 16765,C,9.78,6.67,12.75,-0.44,,,13.46,,6.90,2.02,6.60,0.15
HD 17051,P,21.94,3.24,17.25,1.45,,,18.21,,5.84,1.74,8.98,-1.80
HD 17206,C,43.00,16.09,36.48,0.41,,,38.51,,20.22,1.84,18.95,0.69
HD 17925,C,63.59,6.94,19.83,6.30,71.09,3.73,20.93,13.44,56.86,3.68,10.33,12.63
HD 19305,C,-16.16,5.67,5.16,-3.76,,,5.45,,4.10,1.63,2.69,0.86
HD 20010,C,100.20,7.23,71.65,3.90,,,75.63,,38.26,2.73,37.08,0.42
HD 20630,C,35.64,7.14,39.11,-0.49,,,41.29,,24.09,2.06,20.35,1.81
HD 20782,P,3.33,2.54,3.66,-0.13,,,3.87,,3.37,1.22,1.91,1.20
HD 20794,P,107.00,6.59,82.17,3.71,100.00,5.09,86.75,2.53,54.74,2.79,42.82,4.18
HD 20807,C,,,24.54,,32.74,2.13,25.91,3.18,14.89,1.28,12.77,1.64
HD 21197,C,20.37,5.06,7.23,2.60,,,7.63,,3.51,1.99,3.77,-0.13
HD 21411,P,0.32,4.06,2.78,-0.61,,,2.93,,,,1.45,
HD 21531,C,8.32,4.94,9.10,-0.16,,,9.61,,3.81,0.83,4.76,-1.14
HD 22049,P,1688.00,68.26,180.18,22.09,1489.00,84.41,190.22,15.38,,,93.80,
HD 22484,C,108.10,7.49,54.45,7.14,122.60,8.22,57.48,7.91,76.79,6.19,28.34,7.82
HD 22496,C,6.42,4.85,6.68,-0.05,,,7.05,,6.24,1.75,3.49,1.58
HD 23079,P,5.13,1.69,4.04,0.65,,,4.26,,3.72,1.17,2.10,1.38
HD 23127,P,-4.22,2.71,1.16,-1.99,,,1.23,,,,0.60,
HD 23356,C,24.31,5.53,9.04,2.76,19.29,2.25,9.54,4.33,20.58,2.34,4.71,6.78
HD 23596,P,5.72,2.68,3.47,0.84,,,3.66,,-1.05,1.39,1.80,-2.05
HD 23754,C,48.81,3.85,41.82,1.81,,,44.15,,28.32,2.06,21.72,3.19
HD 26965,P,86.58,5.02,86.07,0.10,,,90.86,,42.94,2.47,44.85,-0.76
HD 27274,C,12.65,4.51,9.10,0.79,6.39,1.84,9.61,-1.74,3.26,0.79,4.73,-1.86
HD 27894,P,1.25,2.56,1.21,0.01,,,1.28,,,,0.63,
HD 28185,P,-1.74,1.90,2.66,-2.32,,,2.81,,,,1.39,
HD 30177,P,1.99,2.82,1.64,0.12,,,1.74,,,,0.86,
HD 30495,C,120.30,7.07,20.00,14.18,123.80,7.51,21.12,13.67,84.91,5.16,10.41,14.44
HD 30562,P,,,14.40,,,,15.20,,7.61,1.13,7.49,0.10
HD 30652,C,129.30,8.51,116.81,1.46,,,123.33,,62.96,3.65,61.05,0.52
HD 32147,C,25.15,3.02,24.94,0.07,,,26.33,,10.96,1.59,12.99,-1.27
HD 33262,C,65.16,5.85,33.08,5.47,,,34.92,,33.93,2.37,17.13,7.05
HD 33283,P,8.39,3.09,1.75,2.15,,,1.85,,,,0.91,
HD 33564,P,-5.09,5.14,20.71,-5.01,,,21.86,,9.44,1.77,10.77,-0.75
HD 33793,P,4.28,3.88,13.02,-2.25,,,13.75,,4.85,1.76,6.83,-1.12
HD 34445,P,,,3.67,,,,3.87,,4.24,3.25,1.91,0.72
HD 36435,C,8.81,4.42,6.41,0.54,,,6.77,,3.30,1.74,3.34,-0.02
HD 36705,C,-3.14,6.08,10.80,-2.29,,,11.40,,5.21,1.68,5.58,-0.22
HD 37124,P,5.53,3.65,3.32,0.60,,,3.51,,1.51,1.58,1.73,-0.14
HD 37605,P,-4.98,5.47,1.48,-1.18,,,1.56,,,,0.77,
HD 38393,C,87.40,5.26,84.40,0.56,,,89.10,,43.75,4.48,43.83,-0.02
HD 38529,P,58.54,7.43,16.20,5.69,87.75,3.35,17.11,21.04,,,8.43,
HD 39091,P,23.18,3.19,15.59,2.38,21.10,1.37,16.45,3.38,15.51,1.82,8.11,4.07
HD 39855,P,12.97,6.17,3.97,1.46,,,4.19,,,,2.06,
HD 40307,P,14.96,4.76,9.86,1.07,14.99,1.90,10.41,2.41,8.51,0.89,5.13,3.77
HD 40979,P,3.61,2.33,5.26,-0.71,,,5.55,,9.78,1.41,2.73,5.00
HD 41004,P,4.04,2.77,2.29,0.63,,,2.42,,2.66,1.18,1.19,1.24
HD 42581,P,-1.06,2.90,23.08,-8.29,,,24.39,,12.32,1.72,12.16,0.09
HD 43162,C,14.88,2.55,10.40,1.76,,,10.98,,6.58,0.86,5.42,1.35
HD 43834,C,39.14,5.75,33.89,0.91,,,35.78,,16.83,1.72,17.64,-0.47
HD 45184,P,113.10,8.16,8.78,12.79,128.60,5.48,9.27,21.77,,,4.57,
HD 45350,P,0.64,3.37,2.54,-0.56,,,2.69,,,,1.32,
HD 46588,C,20.51,2.45,16.64,1.58,,,17.56,,9.17,1.10,8.63,0.49
HD 48682,C,178.50,9.52,21.75,16.47,307.50,12.36,22.97,23.02,289.70,17.55,11.31,15.86
HD 49674,P,4.39,2.87,2.11,0.79,,,2.23,,,,1.10,
HD 50499,P,6.71,2.99,3.58,1.05,,,3.78,,12.50,1.35,1.86,7.91
HD 50554,P,43.50,3.02,5.13,12.71,41.66,1.63,5.41,22.24,35.03,1.75,2.67,18.47
HD 50692,C,8.91,4.07,15.06,-1.51,20.19,2.30,15.90,1.86,6.84,0.98,7.84,-1.02
HD 52265,P,40.50,6.01,7.94,5.42,40.12,4.26,8.38,7.45,27.85,2.62,4.13,9.06
HD 52711,C,12.99,3.72,12.87,0.03,,,13.59,,7.44,0.93,6.70,0.78
HD 53705,C,23.23,2.78,19.20,1.45,,,20.26,,8.61,3.42,10.00,-0.40
HD 55575,C,27.75,4.20,18.41,2.22,,,19.44,,11.10,1.19,9.58,1.26
HD 58855,C,17.01,3.62,16.84,0.05,,,17.77,,9.81,1.02,8.71,1.08
HD 60532,P,,,43.85,,117.30,22.63,46.29,3.14,27.83,2.31,22.71,2.18
HD 61606,C,-0.77,5.65,9.20,-1.76,,,9.71,,4.70,1.81,4.79,-0.05
HD 62613,C,10.24,2.04,9.04,0.59,8.28,1.80,9.55,-0.70,3.12,0.76,4.71,-2.08
HD 63454,P,0.00,2.53,1.32,-0.52,,,1.39,,,,0.69,
HD 65216,P,4.70,2.56,2.33,0.92,,,2.46,,,,1.21,
HD 66428,P,-1.62,2.89,1.73,-1.16,,,1.83,,,,0.90,
HD 68146,C,16.27,2.24,14.35,0.86,,,15.14,,7.22,3.62,7.43,-0.06
HD 68988,P,1.90,2.39,1.58,0.13,,,1.67,,,,0.82,
HD 69830,P,15.93,2.27,17.66,-0.76,,,18.64,,11.25,1.03,9.20,1.98
HD 69897,C,33.82,5.63,21.99,2.10,,,23.21,,12.28,2.49,11.37,0.36
HD 70573,P,12.92,3.68,1.08,3.22,,,1.14,,8.10,4.17,0.56,1.81
HD 71243,C,58.64,4.54,47.45,2.45,,,50.09,,28.47,2.52,24.62,1.52
HD 72659,P,7.42,2.61,3.17,1.63,,,3.34,,10.93,1.08,1.65,8.57
HD 72905,C,34.91,3.49,17.39,5.01,,,18.36,,20.11,1.28,9.05,8.62
HD 73526,P,-0.83,9.80,0.92,-0.18,,,0.97,,,,0.48,
HD 74156,P,-1.82,3.20,2.61,-1.38,,,2.75,,,,1.36,
HD 75289,P,-38.60,19.24,7.37,-2.39,,,7.78,,,,3.83,
HD 75732,P,19.83,3.34,19.27,0.17,,,20.34,,7.96,1.62,10.03,-1.27
HD 76151,C,32.88,3.58,12.62,5.66,,,13.32,,15.25,1.02,6.56,8.52
HD 76700,P,1.84,2.68,1.97,-0.05,,,2.08,,,,1.02,
HD 76932,C,14.64,2.27,14.21,0.19,,,15.00,,10.90,1.73,7.36,2.04
HD 76943,C,19.54,26.07,55.39,-1.37,,,58.47,,31.96,2.14,28.78,1.46
HD 78154,C,40.41,5.57,30.64,1.75,,,32.34,,10.97,2.55,15.97,-1.96
HD 78366,C,17.34,3.39,12.05,1.56,13.53,2.20,12.72,0.37,6.15,0.87,6.27,-0.13
HD 79028,C,24.59,5.10,26.27,-0.33,,,27.73,,13.60,1.52,13.67,-0.04
HD 79096,C,15.72,11.66,10.96,0.41,,,11.57,,3.63,2.14,5.70,-0.97
HD 79210,C,27.73,2.78,27.63,0.03,,,29.18,,10.09,2.00,14.44,-2.17
HD 80606,P,11.27,3.10,0.96,3.33,,,1.02,,,,0.50,
HD 81040,P,5.55,2.97,2.73,0.95,,,2.89,,,,1.42,
HD 81997,C,33.84,3.58,31.04,0.78,,,32.77,,16.16,2.65,16.10,0.02
HD 82106,C,-2.19,6.36,8.06,-1.61,12.34,2.11,8.51,1.82,7.57,0.81,4.20,4.14
HD 82328,C,143.60,10.21,131.05,1.21,,,138.34,,69.55,4.09,67.95,0.38
HD 82943,P,109.80,5.89,6.64,17.50,136.40,4.67,7.01,27.71,,,3.45,
HD 83443,P,-2.34,3.26,2.12,-1.37,,,2.24,,,,1.10,
HD 84117,C,40.25,7.71,27.23,1.69,30.36,2.43,28.74,0.66,6.90,1.71,14.13,-4.22
HD 84737,C,34.94,4.31,27.17,1.80,,,28.68,,9.12,1.68,14.14,-2.98
HD 85512,P,10.20,1.92,11.66,-0.76,13.29,1.60,12.31,0.61,7.14,0.97,6.09,1.08
HD 86728,C,-329.50,60.56,22.86,-5.82,,,24.14,,8.93,1.42,11.90,-2.08
HD 87883,P,-253.00,53.71,5.95,-4.82,,,6.28,,5.77,1.20,3.10,2.23
HD 88133,P,4.79,3.25,2.69,0.64,,,2.84,,,,1.40,
HD 88230,C,43.21,4.74,51.54,-1.74,,,54.41,,23.14,1.39,26.91,-2.64
HD 89125,C,22.76,12.71,12.78,0.78,,,13.49,,5.64,2.13,6.62,-0.46
HD 89269,C,-193.20,43.68,7.74,-4.60,,,8.17,,2.83,1.57,4.03,-0.76
HD 89307,P,-1.44,4.37,4.61,-1.38,,,4.86,,3.74,0.97,2.40,1.39
HD 89449,C,29.10,3.66,25.79,0.90,,,27.23,,10.79,1.88,13.41,-1.39
HD 89744,P,11.74,4.22,12.91,-0.28,,,13.63,,3.90,1.05,6.71,-2.67
HD 90089,C,40.94,2.98,15.51,8.51,,,16.37,,53.36,5.07,8.02,8.94
HD 90156,P,6.79,5.36,6.21,0.11,,,6.56,,,,3.23,
HD 90839,C,34.01,4.20,29.86,0.98,,,31.53,,19.39,1.93,15.55,1.98
HD 92788,P,3.57,5.21,3.77,-0.04,,,3.98,,5.17,1.35,1.96,2.39
HD 93083,P,9.46,2.95,2.82,2.25,,,2.98,,,,1.47,
HD 95128,P,33.02,4.55,27.47,1.22,,,29.00,,12.39,1.59,14.29,-1.19
HD 95735,P,48.23,4.84,56.93,-1.78,,,60.14,,29.25,1.98,29.85,-0.30
HD 97101,C,12.23,4.91,9.77,0.50,7.85,2.41,10.31,-1.02,5.62,0.91,5.10,0.57
HD 97584,C,7.12,4.44,7.24,-0.03,,,7.64,,2.99,1.73,3.77,-0.45
HD 97658,P,4.99,4.44,4.05,0.21,,,4.28,,,,2.11,
HD 98712,C,5.49,3.28,8.31,-0.86,,,8.77,,4.60,2.09,4.34,0.13
HD 99492,P,9.35,7.40,6.37,0.40,,,6.72,,3.78,1.72,3.32,0.27
HD 100180,C,5.21,6.06,8.63,-0.56,,,9.11,,9.31,1.68,4.49,2.87
HD 100623,C,24.91,2.71,20.52,1.62,,,21.66,,14.16,1.42,10.66,2.46
HD 101177,C,2.15,5.63,7.90,-1.02,,,8.34,,4.62,1.60,4.12,0.31
HD 101501,C,28.50,4.73,28.47,0.01,,,30.06,,14.63,1.74,14.83,-0.11
HD 101581,C,6.97,5.34,7.93,-0.18,,,8.37,,2.30,1.49,4.11,-1.21
HD 101930,P,-8.74,6.10,2.79,-1.89,,,2.95,,,,1.45,
HD 102117,P,-10.43,10.27,3.67,-1.37,,,3.88,,3.62,2.85,1.91,0.60
HD 102195,P,1.37,3.59,2.75,-0.38,,,2.90,,,,1.43,
HD 102365,P,47.80,4.75,39.06,1.84,,,41.24,,19.30,2.23,20.33,-0.46
HD 102438,C,9.79,2.22,9.42,0.17,14.01,2.01,9.94,2.02,4.85,0.79,4.90,-0.06
HD 102870,C,128.90,10.02,95.46,3.33,,,100.78,,60.20,3.33,49.63,3.15
HD 103095,C,10.10,1.96,14.11,-2.03,,,14.89,,6.62,0.87,7.29,-0.77
HD 103932,C,10.16,4.93,16.97,-1.38,,,17.92,,7.86,0.90,8.82,-1.06
HD 104067,P,39.59,5.57,4.50,6.29,,,4.75,,,,2.35,
HD 106252,P,6.23,4.94,3.33,0.59,,,3.52,,7.84,1.15,1.73,5.32
HD 106516,C,6.40,6.19,8.84,-0.39,,,9.33,,2.79,1.73,4.58,-1.04
HD 107148,P,-10.31,3.38,2.03,-3.65,,,2.14,,,,1.06,
HD 108147,P,-13.00,21.55,3.86,-0.78,,,4.07,,,,2.00,
HD 108874,P,1.74,2.62,1.20,0.20,,,1.27,,,,0.63,
HD 108954,C,0.00,4.44,8.95,-2.02,,,9.45,,4.04,1.67,4.65,-0.37
HD 109358,C,60.03,6.04,60.41,-0.06,,,63.78,,30.57,2.02,31.45,-0.43
HD 109749,P,-3.24,2.76,1.71,-1.79,,,1.80,,,,0.89,
HD 110315,C,19.92,6.62,7.51,1.87,,,7.93,,3.40,1.58,3.91,-0.33
HD 110833,C,1.31,4.66,10.19,-1.91,9.73,1.96,10.75,-0.52,4.38,0.83,5.30,-1.11
HD 110897,C,58.48,3.84,12.75,11.90,74.84,6.96,13.46,8.82,58.42,4.12,6.64,12.58
HD 111232,P,-4.27,4.52,3.57,-1.74,,,3.77,,4.36,1.74,1.86,1.44
HD 111395,C,20.44,2.56,11.00,3.68,,,11.62,,4.79,0.71,5.73,-1.31
HD 111631,C,8.77,6.24,10.59,-0.29,,,11.19,,9.97,1.74,5.53,2.55
HD 113337,P,172.30,9.57,7.62,17.21,180.80,6.00,8.04,28.79,,,3.96,
HD 113538,P,,,5.28,,,,5.58,,-0.69,2.13,2.76,-1.62
HD 114386,P,6.64,2.66,2.38,1.60,,,2.51,,,,1.24,
HD 114613,P,57.11,5.19,40.29,3.23,,,42.54,,,,20.97,
HD 114710,C,50.47,5.95,54.87,-0.73,,,57.92,,23.06,1.82,28.52,-2.96
HD 114729,P,8.65,2.27,6.71,0.86,,,7.08,,5.67,1.18,3.49,1.85
HD 114762,P,0.00,3.06,3.69,-1.21,,,3.89,,3.86,1.01,1.91,1.91
HD 114783,P,5.55,1.97,5.24,0.15,,,5.53,,5.32,1.07,2.73,2.42
HD 115404,C,9.61,5.42,16.04,-1.19,15.66,2.09,16.94,-0.61,8.08,0.88,8.32,-0.27
HD 115617,P,153.30,11.27,48.15,9.32,219.10,13.22,50.83,12.71,181.10,11.24,25.07,13.87
HD 116442,C,6.49,5.88,7.34,-0.14,,,7.75,,4.12,1.79,3.82,0.16
HD 117043,C,22.97,2.50,9.52,5.37,,,10.05,,9.84,1.89,4.95,2.59
HD 117176,P,40.46,3.74,41.33,-0.23,,,43.63,,46.64,2.63,21.53,9.52
HD 117207,P,4.44,3.17,4.38,0.02,,,4.62,,3.67,1.07,2.28,1.31
HD 117618,P,-0.95,3.06,3.82,-1.56,,,4.03,,2.85,1.27,1.99,0.68
HD 118203,P,6.72,2.85,2.00,1.65,,,2.11,,,,1.04,
HD 118926,C,,,3.97,,,,4.19,,5.78,1.93,2.07,1.92
HD 119850,C,18.42,3.38,18.68,-0.08,,,19.73,,8.56,1.61,9.76,-0.75
HD 120036,C,10.27,6.13,5.14,0.84,,,5.43,,3.72,1.69,2.68,0.61
HD 120136,P,32.72,5.78,31.81,0.16,,,33.56,,20.86,3.45,16.14,1.36
HD 120467,C,-3.69,7.05,7.52,-1.59,,,7.94,,4.25,1.68,3.93,0.19
HD 120476,C,2.32,4.74,15.40,-2.75,10.02,3.13,16.26,-1.99,5.33,1.18,8.01,-2.26
HD 120690,C,8.97,2.79,10.90,-0.69,8.14,1.86,11.50,-1.80,5.75,0.90,5.68,0.08
HD 121504,P,0.60,11.01,2.76,-0.20,,,2.92,,,,1.44,
HD 122064,C,17.65,6.65,18.57,-0.14,,,19.61,,9.05,0.92,9.67,-0.67
HD 122742,C,4.62,5.49,13.54,-1.62,15.01,2.06,14.29,0.35,6.91,0.83,7.05,-0.18
HD 124580,C,,,8.77,,,,9.26,,9.02,1.64,4.57,2.72
HD 125276,C,15.93,6.20,12.96,0.48,14.22,2.62,13.68,0.21,3.96,1.30,6.75,-2.13
HD 126053,C,5.21,6.04,10.65,-0.90,13.71,1.92,11.24,1.28,3.44,0.75,5.54,-2.79
HD 126660,C,70.77,6.26,58.94,1.88,,,62.22,,33.81,2.90,30.60,1.10
HD 128165,C,33.79,4.99,10.03,4.76,15.29,2.01,10.58,2.34,10.65,0.84,5.22,6.45
HD 128311,P,22.55,2.14,6.91,7.30,24.80,3.01,7.29,5.82,,,3.60,
HD 128642,C,6.87,4.51,8.55,-0.37,9.53,2.27,9.02,0.22,5.95,0.90,4.45,1.68
HD 129502,C,55.87,4.60,55.65,0.05,,,58.75,,36.77,2.39,28.89,3.26
HD 130322,P,1.99,4.97,2.62,-0.13,,,2.76,,,,1.36,
HD 130948,C,11.14,2.99,12.43,-0.43,,,13.12,,6.87,0.79,6.46,0.52
HD 131156,C,69.49,6.82,76.54,-1.01,,,80.81,,36.06,2.80,39.93,-1.32
HD 131511,C,35.16,5.86,22.11,2.23,30.87,2.17,23.35,3.45,21.57,3.93,11.50,2.56
HD 131977,C,52.69,4.13,47.62,1.22,,,50.28,,22.46,1.60,24.88,-1.49
HD 134083,C,36.05,4.76,21.58,3.04,,,22.78,,7.16,1.35,11.22,-2.99
HD 134987,P,4.85,2.80,8.21,-1.20,,,8.67,,5.16,0.91,4.27,0.98
HD 135204,C,6.09,5.97,9.90,-0.64,,,10.45,,6.94,1.70,5.16,1.05
HD 136352,P,18.35,4.01,18.45,-0.02,21.37,1.68,19.47,1.12,,,9.61,
HD 136923,C,11.70,4.58,6.04,1.24,,,6.37,,4.63,1.75,3.14,0.85
HD 137763,C,,,8.93,,,,9.43,,4.09,2.34,4.65,-0.24
HD 139763,C,,,4.52,,,,4.77,,3.79,1.61,2.36,0.89
HD 140538,C,12.05,5.72,16.22,-0.73,,,17.12,,9.24,1.36,8.45,0.58
HD 141004,C,52.38,5.74,49.55,0.49,,,52.30,,29.21,2.11,25.77,1.63
HD 141272,C,-17.41,5.48,5.16,-4.12,,,5.44,,2.11,1.62,2.68,-0.35
HD 141937,P,-1.85,6.94,3.83,-0.82,,,4.05,,5.24,1.45,2.00,2.23
HD 142022,P,7.05,3.16,3.29,1.19,,,3.47,,2.70,1.27,1.71,0.78
HD 142267,C,10.78,1.81,11.76,-0.54,,,12.41,,5.07,1.64,6.12,-0.64
HD 142373,C,40.25,5.93,44.93,-0.79,,,47.43,,19.93,1.82,23.39,-1.89
HD 142415,P,-6.20,8.63,3.46,-1.12,,,3.66,,7.97,3.52,1.80,1.75
HD 142860,C,73.56,7.48,68.30,0.70,,,72.11,,33.73,2.26,35.46,-0.75
HD 143105,P,5.55,3.62,4.86,0.19,,,5.13,,,,2.53,
HD 143761,P,30.74,4.41,21.77,2.03,,,22.98,,9.07,1.20,11.34,-1.88
HD 144579,C,12.95,2.92,10.04,1.00,9.84,3.30,10.60,-0.23,3.35,1.12,5.21,-1.66
HD 145675,P,10.34,1.92,10.28,0.03,,,10.86,,5.91,0.99,5.35,0.56
HD 146361,C,28.28,5.41,22.66,1.04,,,23.92,,10.47,2.17,11.79,-0.60
HD 147379,P,17.10,5.13,9.22,1.54,,,9.74,,1.61,1.93,4.81,-1.66
HD 147513,P,11.86,7.42,21.66,-1.32,,,22.86,,14.66,2.24,11.27,1.51
HD 147584,C,,,30.15,,,,31.83,,14.16,1.60,15.67,-0.94
HD 149026,P,0.85,2.58,1.45,-0.23,,,1.53,,,,0.75,
HD 149143,P,5.89,3.06,2.13,1.23,,,2.25,,,,1.11,
HD 150706,P,43.69,5.09,4.62,7.68,,,4.88,,,,2.40,
HD 151288,C,16.16,1.84,12.10,2.21,,,12.77,,4.08,1.65,6.32,-1.35
HD 153597,C,47.22,5.47,28.76,3.37,,,30.36,,15.90,1.13,14.87,0.91
HD 154345,P,5.33,5.09,7.80,-0.49,6.97,1.14,8.23,-1.10,3.31,0.81,4.06,-0.93
HD 154577,C,21.00,1.47,7.44,9.21,,,7.86,,11.45,1.77,3.86,4.28
HD 154857,P,-1.78,4.70,5.00,-1.44,,,5.28,,2.80,1.38,2.61,0.14
HD 155358,P,,,3.75,,,,3.95,,4.00,1.10,1.94,1.86
HD 155876,C,12.34,2.97,14.58,-0.75,,,15.40,,6.61,0.69,7.61,-1.43
HD 156668,P,14.51,5.17,3.17,2.19,,,3.35,,,,1.65,
HD 156846,P,,,7.04,,,,7.44,,2.78,1.38,3.67,-0.64
HD 157214,C,23.92,4.41,23.38,0.12,,,24.69,,14.24,1.36,12.17,1.51
HD 157881,C,18.33,3.16,23.58,-1.66,,,24.90,,10.17,1.49,12.32,-1.43
HD 158633,C,52.83,3.09,12.47,13.04,,,13.16,,36.15,2.75,6.49,10.78
HD 159868,P,-29.39,10.46,4.96,-3.28,,,5.24,,-2.32,2.10,2.59,-2.33
HD 160032,C,47.44,4.95,25.22,4.48,,,26.63,,31.04,2.40,13.04,7.48
HD 160691,P,31.52,7.45,28.23,0.44,,,29.80,,14.55,1.75,14.68,-0.08
HD 160922,C,32.13,5.46,25.90,1.14,,,27.34,,16.32,1.71,13.44,1.68
HD 162004,P,-2.15,4.97,11.88,-2.82,,,12.54,,5.04,1.90,6.17,-0.59
HD 162020,P,-24.07,8.10,2.12,-3.24,,,2.24,,,,1.10,
HD 164922,P,4.97,4.68,6.97,-0.43,,,7.35,,3.61,1.16,3.63,-0.02
HD 165499,C,17.95,2.57,18.08,-0.05,,,19.09,,11.28,1.11,9.41,1.67
HD 166348,C,19.24,4.94,6.85,2.51,,,7.24,,12.72,1.96,3.58,4.67
HD 166620,C,9.30,4.60,16.29,-1.52,18.29,2.11,17.20,0.51,7.79,1.05,8.49,-0.67
HD 167425,C,18.43,5.75,9.55,1.54,,,10.08,,5.00,1.76,4.97,0.01
HD 168151,C,24.49,3.43,22.28,0.64,,,23.52,,10.24,1.59,11.51,-0.79
HD 168443,P,-30.62,26.64,6.41,-1.39,,,6.76,,,,3.34,
HD 168746,P,62.79,156.23,2.46,0.39,,,2.60,,,,1.28,
HD 169830,P,0.82,5.23,10.44,-1.84,,,11.02,,12.42,1.25,5.42,5.60
HD 170153,C,127.60,8.13,106.91,2.53,,,112.87,,54.88,3.01,55.45,-0.19
HD 173739,C,39.20,4.04,23.26,3.86,,,24.59,,12.11,1.16,12.40,-0.22
HD 177565,P,17.74,3.56,12.28,1.53,,,12.96,,,,6.39,
HD 178911B,P,9.43,3.06,3.43,1.96,,,3.62,,,,1.78,
HD 179930,C,-1.76,5.01,5.72,-1.49,,,6.04,,7.56,1.79,2.98,2.55
HD 179949,P,-15.34,6.58,7.98,-3.54,,,8.43,,4.16,0.99,4.15,0.00
HD 180161,C,8.62,4.43,6.57,0.46,,,6.94,,6.41,1.72,3.42,1.73
HD 180617,P,8.43,6.21,18.35,-1.60,,,19.39,,,,9.65,
HD 181321,C,0.51,2.50,8.33,-3.12,,,8.80,,4.62,1.89,4.34,0.15
HD 183263,P,12.25,5.00,2.10,2.03,,,2.22,,,,1.09,
HD 185269,P,0.00,5.00,6.50,-1.30,,,6.87,,5.04,1.28,3.38,1.29
HD 185395,C,40.27,3.39,31.00,2.72,,,32.72,,17.03,2.13,16.09,0.44
HD 186427,P,-1.13,2.90,10.67,-4.07,,,11.26,,4.27,2.10,5.55,-0.61
HD 187085,P,12.87,3.20,3.45,2.94,,,3.64,,13.83,1.28,1.80,9.40
HD 187123,P,0.45,4.10,2.36,-0.47,,,2.49,,,,1.23,
HD 188015,P,17.53,10.40,1.71,1.52,,,1.81,,,,0.89,
HD 189245,C,10.59,2.39,13.02,-1.01,,,13.74,,5.38,1.64,6.75,-0.84
HD 189567,C,23.52,2.89,12.39,3.85,11.21,2.25,13.08,-0.83,5.15,0.90,6.45,-1.44
HD 189733,P,2.00,4.82,5.05,-0.63,,,5.33,,2.91,1.96,2.63,0.14
HD 190007,C,10.49,3.06,10.58,-0.03,,,11.17,,5.56,1.56,5.50,0.04
HD 190422,C,-0.38,6.37,8.28,-1.36,,,8.75,,7.96,1.63,4.31,2.24
HD 191849,C,33.79,2.92,21.33,4.25,,,22.52,,19.35,1.83,11.13,4.48
HD 192263,P,20.50,3.38,4.79,4.64,29.56,2.44,5.06,10.03,,,2.48,
HD 192310,P,23.74,3.86,28.90,-1.33,,,30.51,,11.51,1.68,15.06,-2.10
HD 194640,C,7.18,6.30,8.40,-0.19,,,8.87,,5.15,1.67,4.37,0.47
HD 195019,P,14.40,3.58,6.43,2.23,,,6.79,,5.30,1.25,3.35,1.55
HD 196050,P,3.22,1.86,3.12,0.05,,,3.30,,,,1.63,
HD 196761,C,3.73,2.84,11.39,-2.70,11.71,1.85,12.02,-0.17,4.79,0.90,5.93,-1.25
HD 196877,C,3.55,1.91,6.27,-1.42,,,6.62,,-1.47,1.42,3.27,-3.33
HD 196885,P,6.87,3.16,6.99,-0.04,,,7.38,,8.17,1.17,3.64,3.87
HD 197076,C,10.10,5.22,8.39,0.33,,,8.86,,4.80,2.45,4.37,0.17
HD 197692,C,46.81,7.92,44.54,0.29,,,47.02,,25.43,2.13,23.13,1.07
HD 199260,C,45.26,3.09,12.70,10.54,46.65,2.86,13.41,11.62,27.19,1.49,6.61,13.78
HD 200525,C,20.34,5.20,18.09,0.43,,,19.09,,12.70,1.85,9.42,1.77
HD 200779,C,3.09,5.19,6.71,-0.70,,,7.08,,3.08,1.71,3.50,-0.24
HD 200968,C,-3.04,5.96,7.33,-1.74,,,7.74,,4.19,2.35,3.82,0.16
HD 202206,P,27.91,3.42,2.00,7.58,34.19,2.15,2.11,14.92,36.94,1.42,1.04,25.21
HD 202275,C,44.34,5.14,39.31,0.98,,,41.49,,24.58,2.01,20.40,2.07
HD 202560,C,57.35,5.81,66.74,-1.61,,,70.48,,41.64,2.54,34.87,2.64
HD 203244,C,-0.31,4.71,6.62,-1.47,,,6.99,,4.72,1.58,3.45,0.81
HD 203608,C,51.86,6.63,54.25,-0.36,,,57.27,,31.76,2.31,28.04,1.59
HD 204961,P,22.62,5.08,21.17,0.28,,,22.36,,14.39,1.62,11.10,2.02
HD 205390,C,11.52,5.33,8.32,0.60,13.84,1.81,8.79,2.78,4.31,0.80,4.32,-0.01
HD 207129,C,365.80,19.59,17.25,17.79,316.10,27.67,18.21,10.76,342.50,19.87,8.97,16.78
HD 208487,P,-2.18,2.96,2.58,-1.61,,,2.72,,,,1.34,
HD 209100,C,111.60,8.24,116.37,-0.57,,,122.86,,58.73,2.94,60.61,-0.63
HD 209458,P,-9.28,3.13,2.34,-3.71,,,2.47,,,,1.22,
HD 210027,C,71.16,6.35,68.83,0.36,,,72.66,,34.11,2.25,35.69,-0.69
HD 210277,P,10.25,2.06,8.79,0.71,,,9.27,,8.18,1.02,4.57,3.52
HD 210302,C,8.61,5.71,23.55,-2.62,,,24.86,,12.02,1.54,12.25,-0.15
HD 211970,P,11.30,5.79,5.21,1.05,,,5.50,,4.47,1.58,2.72,1.11
HD 212301,P,2.86,2.81,2.21,0.23,,,2.33,,,,1.15,
HD 212330,C,26.00,4.53,26.25,-0.05,,,27.71,,11.50,1.67,13.66,-1.29
HD 213240,P,6.28,1.69,5.53,0.44,,,5.84,,5.28,1.18,2.88,2.04
HD 213845,C,25.22,3.22,16.97,2.56,,,17.91,,15.82,1.79,8.80,3.91
HD 214749,C,8.22,5.89,7.82,0.07,,,8.26,,2.50,1.54,4.07,-1.02
HD 214953,C,6.82,5.25,11.09,-0.81,,,11.71,,2.77,2.09,5.77,-1.43
HD 215152,P,18.80,5.62,4.15,2.61,,,4.38,,,,2.16,
HD 215648,C,54.65,4.59,53.81,0.18,,,56.80,,26.02,2.12,27.87,-0.86
HD 216133,C,,,4.05,,,,4.27,,2.55,1.62,2.11,0.27
HD 216435,P,42.93,3.97,10.72,8.11,51.11,2.80,11.31,14.19,,,5.58,
HD 216437,P,9.28,2.91,11.55,-0.78,,,12.20,,5.94,1.04,6.01,-0.06
HD 216770,P,3.67,2.99,2.39,0.43,,,2.52,,,,1.24,
HD 216899,C,18.27,3.50,16.77,0.43,,,17.71,,6.56,1.62,8.74,-1.34
HD 217014,P,26.79,4.94,19.95,1.39,,,21.06,,13.11,3.36,10.38,0.81
HD 217107,P,6.32,5.64,11.96,-1.00,,,12.62,,2.65,1.64,6.22,-2.18
HD 217357,C,21.74,2.61,15.36,2.44,,,16.22,,10.16,1.10,8.02,1.94
HD 217987,C,54.30,5.38,52.19,0.39,,,55.12,,28.80,2.13,27.28,0.70
HD 218511,C,0.30,5.09,6.14,-1.15,12.26,1.06,6.49,5.43,15.73,1.81,3.21,6.92
HD 219134,P,17.59,8.18,42.47,-3.03,,,44.84,,,,22.12,
HD 219482,C,72.65,4.07,13.60,14.50,69.76,4.69,14.36,11.80,40.06,2.05,7.04,16.09
HD 219571,C,54.46,5.63,49.46,0.86,,,52.21,,33.57,2.24,25.62,3.41
HD 221420,P,17.44,2.83,14.94,0.88,,,15.77,,,,7.77,
HD 221503,C,18.40,5.73,5.96,2.17,,,6.29,,0.21,1.78,3.11,-1.62
HD 222237,C,15.92,1.94,11.65,2.19,,,12.30,,5.13,0.83,6.07,-1.13
HD 222335,C,0.86,5.51,6.39,-1.00,,,6.74,,2.69,1.66,3.33,-0.38
HD 222368,C,70.05,6.43,55.28,2.29,,,58.35,,42.62,2.58,28.74,5.34
HD 222582,P,-1.25,2.19,2.75,-1.82,,,2.90,,,,1.43,
HD 224693,P,7.15,2.65,1.51,2.13,,,1.59,,,,0.78,
HD 224953,C,-1.39,4.93,3.57,-1.00,,,3.76,,3.26,2.25,1.86,0.62
HD 225213,C,15.52,4.36,20.13,-1.05,,,21.26,,9.58,1.68,10.54,-0.57
HD 234078,C,10.88,5.13,5.78,0.99,,,6.10,,0.84,1.59,3.02,-1.36
HD 265866,C,,,11.63,,,,12.29,,5.29,1.55,6.13,-0.54
HD 285968,P,,,7.39,,,,7.80,,3.66,1.66,3.87,-0.13
HD 330075,P,11.81,12.44,1.10,0.86,,,1.16,,,,0.57,
HIP 171,C,27.45,5.11,23.13,0.84,,,24.42,,12.73,1.13,11.98,0.65
HIP 1242,C,,,4.63,,,,4.89,,-0.39,1.64,2.48,-1.75
HIP 1368,C,20.38,5.15,5.58,2.87,17.49,3.39,5.89,3.42,40.92,6.01,2.91,6.32
HIP 2762,C,21.17,6.11,23.81,-0.43,,,25.13,,18.25,1.95,12.40,2.98
HIP 5496,C,8.16,3.08,11.60,-1.11,,,12.25,,6.93,1.48,6.08,0.58
HIP 5643,P,5.80,1.63,4.79,0.62,,,5.06,,6.59,1.71,2.63,2.32
HIP 12961,P,6.46,3.93,1.83,1.18,,,1.94,,,,0.96,
HIP 13375,C,,,3.11,,,,3.29,,2.45,1.58,1.62,0.52
HIP 14810,P,-5.79,3.16,1.48,-2.30,,,1.56,,,,0.77,
HIP 18280,C,7.18,6.02,4.97,0.37,,,5.25,,4.43,1.85,2.59,1.00
HIP 19165,P,2.56,3.86,1.80,0.20,,,1.90,,,,0.94,
HIP 22627,P,,,2.69,,,,2.84,,-1.64,1.22,1.43,-2.52
HIP 23452,C,14.06,3.12,15.70,-0.52,,,16.58,,9.65,1.64,8.19,0.89
HIP 27188,C,5.41,5.12,5.91,-0.10,,,6.24,,5.12,1.67,3.08,1.22
HIP 31634,C,,,5.22,,,,5.51,,2.26,1.80,2.73,-0.26
HIP 33499,C,,,6.43,,,,6.79,,1.48,1.67,3.41,-1.16
HIP 34603,C,,,7.43,,,,7.85,,5.02,1.59,3.93,0.68
HIP 36208,P,12.27,3.55,17.37,-1.44,,,18.36,,7.79,1.73,9.26,-0.85
HIP 37279,C,,,1441.52,,,,1521.74,,834.00,39.96,749.13,2.08
HIP 37288,C,,,4.70,,,,4.96,,4.56,1.56,2.45,1.36
HIP 37766,C,11.96,3.24,7.54,1.36,,,7.98,,8.95,1.72,4.08,2.83
HIP 38382,C,17.08,5.57,26.54,-1.70,,,28.01,,14.83,1.57,13.81,0.64
HIP 38956,C,,,2.99,,,,3.16,,-0.95,1.59,1.60,-1.60
HIP 42220,C,,,6.38,,,,6.73,,4.45,1.73,3.33,0.65
HIP 42748,C,,,4.87,,,,5.14,,5.03,1.79,2.54,1.39
HIP 43790,P,-13.24,4.86,2.84,-3.31,,,3.00,,,,1.48,
HIP 43820,C,,,13.30,,,,14.04,,6.69,1.75,6.94,-0.14
HIP 44722,C,,,5.29,,,,5.59,,3.04,1.47,2.76,0.19
HIP 47080,C,-87.13,51.91,28.47,-2.23,,,30.05,,12.53,1.79,14.82,-1.28
HIP 49986,C,2.45,3.23,12.79,-3.20,,,13.51,,6.91,1.62,6.71,0.12
HIP 51317,C,6.62,4.26,10.11,-0.82,,,10.68,,4.91,1.69,5.32,-0.24
HIP 52600,C,-2.45,5.85,5.85,-1.42,,,6.18,,2.08,1.58,3.06,-0.61
HIP 53020,C,,,4.84,,,,5.12,,0.68,1.44,2.61,-1.33
HIP 53767,C,14.96,3.87,8.44,1.68,,,8.92,,4.90,1.42,4.42,0.34
HIP 54211,C,20.27,4.41,15.05,1.18,,,15.90,,6.64,2.14,7.86,-0.57
HIP 55203,C,,,106.83,,,,112.80,,57.12,3.18,55.93,0.33
HIP 56528,P,,,7.57,,,,8.00,,11.87,1.29,3.97,6.11
HIP 57050,P,,,3.17,,,,3.35,,1.47,1.00,1.68,-0.21
HIP 57087,P,3.93,1.72,4.95,-0.59,,,5.23,,3.52,1.11,2.59,0.84
HIP 57544,C,,,7.14,,,,7.54,,2.67,1.96,3.80,-0.58
HIP 57548,P,7.50,5.01,9.35,-0.37,,,9.89,,2.45,1.95,5.09,-1.36
HIP 61094,C,,,4.77,,,,5.03,,2.72,1.48,2.49,0.16
HIP 61874,C,,,1.87,,,,1.98,,5.36,1.85,1.00,2.35
HIP 62452,C,,,4.89,,,,5.16,,5.51,1.74,2.60,1.67
HIP 63366,C,-5.42,5.19,5.06,-2.02,,,5.34,,-0.43,1.71,2.62,-1.78
HIP 64241,C,51.60,5.72,43.02,1.48,,,45.43,,24.97,1.96,22.58,1.17
HIP 65859,C,14.54,3.97,11.94,0.65,,,12.62,,7.17,1.73,6.26,0.52
HIP 66459,C,,,6.63,,,,7.00,,2.20,1.40,3.46,-0.90
HIP 67090,C,,,3.71,,,,3.92,,1.70,1.53,1.94,-0.16
HIP 70218,C,9.73,4.88,6.09,0.75,,,6.43,,3.01,1.63,3.18,-0.11
HIP 70849,P,,,1.88,,,,1.98,,1.69,1.43,0.98,0.50
HIP 70890,P,-37.06,23.19,31.32,-2.95,,,33.12,,,,17.36,
HIP 71253,C,,,6.94,,,,7.34,,4.87,1.46,3.71,0.80
HIP 73470,C,,,7.44,,,,7.86,,4.81,1.59,3.88,0.58
HIP 73695,C,72.62,6.03,49.71,3.78,,,52.48,,30.70,2.15,26.13,2.10
HIP 74995,P,17.57,3.12,7.18,3.33,15.26,1.02,7.59,7.52,11.83,1.85,3.82,4.34
HIP 76074,C,18.92,4.26,16.80,0.50,,,17.75,,5.50,1.75,8.83,-1.90
HIP 80346,C,,,5.97,,,,6.31,,3.27,1.55,3.13,0.09
HIP 80459,P,,,6.66,,,,7.03,,4.97,1.71,3.50,0.86
HIP 80824,P,20.27,3.93,14.85,1.38,,,15.70,,,,7.93,
HIP 83043,P,,,7.06,,,,7.45,,22.34,2.46,3.69,7.57
HIP 83945,C,,,3.96,,,,4.18,,-2.34,1.79,2.09,-2.48
HIP 85523,P,31.08,9.57,15.51,1.63,16.02,1.71,16.39,-0.22,,,8.14,
HIP 85647,P,,,4.81,,,,5.08,,0.97,1.09,2.51,-1.40
HIP 86162,P,26.09,4.44,19.72,1.43,,,20.83,,5.90,1.63,10.29,-2.68
HIP 86214,P,-6.93,9.74,8.87,-1.62,,,9.38,,,,4.78,
HIP 86287,P,,,7.91,,,,8.36,,2.39,1.68,4.15,-1.05
HIP 86990,C,,,6.38,,,,6.74,,3.01,1.59,3.41,-0.25
HIP 88745,C,96.93,7.09,29.32,9.52,108.20,7.40,30.95,10.42,105.80,7.30,15.20,12.41
HIP 93017,C,26.65,5.26,27.50,-0.16,,,29.04,,17.48,1.87,14.42,1.61
HIP 99461,C,50.65,8.89,51.25,-0.07,,,54.11,,24.83,1.93,26.58,-0.88
HIP 103039,C,,,5.72,,,,6.05,,3.48,1.60,3.05,0.27
HIP 105312,C,10.99,6.74,12.50,-0.22,11.80,2.09,13.19,-0.66,9.74,1.04,6.51,3.03
HIP 106106,C,9.42,3.33,9.06,0.11,,,9.57,,4.37,1.54,4.75,-0.25
HIP 106255,C,,,4.86,,,,5.14,,3.25,1.60,2.64,0.38
HIP 107310,C,39.36,5.18,37.72,0.31,,,39.83,,22.27,2.12,19.69,1.17
HIP 109388,P,1.54,2.84,7.87,-2.23,,,8.32,,4.34,1.19,4.13,0.17
HIP 110109,C,25.50,5.73,24.44,0.19,,,25.80,,9.13,1.41,12.72,-2.52
HIP 110778,C,,,18.60,,,,19.64,,6.24,1.77,9.68,-1.89
HIP 113020,P,7.95,2.61,15.07,-2.72,,,15.93,,6.54,1.62,8.02,-0.92
HIP 117473,C,12.18,1.94,12.47,-0.15,,,13.17,,4.22,1.69,6.52,-1.36
GJ 55.3,C,,,26.68,,,,28.16,,9.44,2.20,13.85,-1.96
GJ 83.1,C,1.07,3.27,3.69,-0.80,,,3.90,,-2.93,1.57,2.03,-3.16
GJ 299,C,,,1.69,,,,1.79,,5.26,1.63,0.93,2.65
GJ 317,P,,,2.34,,,,2.48,,3.29,1.12,1.24,1.83
GJ 388,C,11.15,2.97,17.12,-2.00,,,18.08,,5.05,1.75,8.94,-2.23
GJ 406,C,,,4.97,,,,5.25,,4.99,1.62,2.78,1.37
GJ 493.1,C,,,1.54,,,,1.63,,-0.42,1.61,0.83,-0.78
GJ 905,C,7.13,2.33,7.26,-0.06,,,7.68,,2.90,1.71,3.90,-0.58
GJ 1002,C,1.70,2.88,2.03,-0.11,,,2.14,,1.24,1.68,1.12,0.07
GJ 1057,C,,,1.29,,,,1.36,,3.75,1.64,0.71,1.85
GJ 1093,C,,,0.99,,,,1.05,,2.93,1.69,0.55,1.41
GJ 1111,C,-1.35,2.76,2.54,-1.41,,,2.69,,-2.58,1.56,1.42,-2.57
GJ 1151,C,,,1.58,,,,1.67,,-1.33,1.68,0.85,-1.30
GJ 1156,C,,,1.78,,,,1.88,,2.66,1.64,0.98,1.03
GJ 1214,P,,,0.48,,,,0.51,,0.95,1.06,0.26,0.65
GJ 1227,C,,,1.45,,,,1.53,,0.88,1.67,0.78,0.06
GJ 1286,C,,,1.02,,,,1.08,,4.31,1.64,0.56,2.29
GJ 1289,C,,,2.27,,,,2.40,,1.12,1.77,1.23,-0.06
GJ 2005,C,,,1.27,,,,1.34,,1.81,1.73,0.70,0.65
GJ 3146,C,,,0.53,,,,0.56,,-3.80,1.57,0.29,-2.61
GJ 3207,C,,,0.41,,,,0.43,,-2.16,1.54,0.22,-1.55
GJ 3323,P,,,3.51,,,,3.71,,2.94,1.68,1.91,0.62
GJ 3378,C,,,3.73,,,,3.95,,4.60,1.73,2.00,1.50
GJ 3454,C,,,2.16,,,,2.28,,2.49,1.46,1.16,0.90
GJ 3522,C,,,8.42,,,,8.90,,1.62,1.62,4.45,-1.75
GJ 3622,C,1.82,1.96,1.38,0.23,,,1.46,,-5.19,1.61,0.77,-3.70
GJ 3634,P,,,1.39,,,,1.47,,-0.90,1.21,0.73,-1.35
GJ 3737,C,,,2.06,,,,2.17,,3.27,1.61,1.11,1.33
GJ 3877,C,,,0.72,,,,0.76,,-2.63,1.56,0.40,-1.94
GJ 3959,C,,,0.67,,,,0.71,,3.30,1.68,0.36,1.74
GJ 4053,C,,,1.21,,,,1.28,,-2.87,1.72,0.66,-2.06
GJ 4063,C,,,4.61,,,,4.87,,6.48,1.72,2.43,2.36
GJ 4248,C,,,3.31,,,,3.49,,3.76,1.68,1.74,1.19
GJ 4274,C,,,2.21,,,,2.34,,8.10,2.04,1.20,3.38
BD-10 3166,P,-4.46,3.17,0.44,-1.55,,,0.46,,,,0.23,
LHS 22,C,,,1.27,,,,1.35,,1.51,1.70,0.70,0.47
LHS 60,C,,,2.98,,,,3.15,,4.58,1.62,1.59,1.85
LHS 1565,C,-2.10,1.97,4.17,-3.19,,,4.41,,-0.66,1.59,2.31,-1.88
LHS 1989,C,,,3.51,,,,3.71,,-3.93,1.87,1.88,-3.10
LHS 2090,C,,,0.83,,,,0.88,,-2.04,1.41,0.46,-1.78
PLX 2890,C,3.96,2.71,6.84,-1.06,,,7.23,,4.36,1.71,3.78,0.34
PLX 4459,C,,,3.94,,,,4.16,,0.02,1.45,2.07,-1.41


==> anc/MR_table4.csv <==
Name,sample,T,e_T,f,e_f
HD 166,C,79,2,4.9E-05,1.4E-06
HD 1461,P,57,1,4.3E-05,1.5E-06
HD 5133,C,62,4,1.1E-05,1.1E-06
HD 10647,P,40,1,2.4E-04,8.8E-06
HD 10700,P,104,9,1.5E-05,2.8E-06
HD 16673,C,94,11,5.9E-06,5.5E-07
HD 17925,C,81,10,3.5E-05,6.1E-06
HD 22049,P,51,11,4.2E-05,2.2E-05
HD 22484,C,88,6,9.4E-06,7.7E-07
HD 23356,C,61,3,1.7E-05,1.4E-06
HD 30495,C,61,6,3.3E-05,1.8E-06
HD 33262,C,120,36,1.6E-05,3.3E-06
HD 38529,P,44,9,2.6E-05,2.6E-06
HD 45184,P,50,2,7.0E-05,2.9E-06
HD 48682,C,51,1,5.5E-05,9.5E-07
HD 50499,P,26,5,1.3E-05,1.6E-06
HD 50554,P,53,6,4.0E-05,1.3E-06
HD 52265,P,60,2,1.8E-05,1.2E-06
HD 72659,P,40,10,1.3E-05,2.6E-06
HD 72905,C,89,7,8.2E-06,9.5E-07
HD 76151,C,101,8,1.4E-05,9.4E-07
HD 82943,P,47,2,9.5E-05,3.5E-06
HD 90089,C,32,1,1.0E-05,5.3E-07
HD 104067,P,41,3,8.8E-05,2.1E-05
HD 106252,P,40,13,8.2E-06,2.2E-06
HD 110897,C,50,4,2.2E-05,1.3E-06
HD 113337,P,54,1,9.2E-05,2.6E-06
HD 115617,P,59,2,2.3E-05,1.2E-06
HD 117043,C,78,8,7.7E-06,9.3E-07
HD 117176,P,23,5,2.6E-06,3.2E-07
HD 128165,C,58,8,6.9E-06,9.6E-07
HD 128311,P,33,8,2.5E-05,2.1E-06
HD 150706,P,61,6,5.6E-05,8.0E-06
HD 154577,C,53,10,1.5E-05,2.4E-06
HD 158633,C,57,2,2.5E-05,1.2E-06
HD 160032,C,78,4,5.4E-06,4.2E-07
HD 169830,P,32,11,2.0E-06,5.6E-07
HD 187085,P,47,7,1.6E-05,2.8E-06
HD 192263,P,57,11,4.9E-05,7.6E-06
HD 199260,C,72,4,1.5E-05,6.6E-07
HD 202206,P,55,1,1.2E-04,3.3E-06
HD 207129,C,39,2,8.8E-05,3.3E-06
HD 216435,P,46,10,1.9E-05,1.7E-06
HD 218511,C,21,5,1.6E-05,4.5E-06
HD 219482,C,86,3,2.7E-05,7.1E-07
HD 222368,C,98,15,2.9E-06,7.2E-07
HIP 1368,C,25,6,9.4E-05,9.4E-06
HIP 56528,P,31,11,2.6E-05,6.8E-06
HIP 74995,P,48,8,5.0E-05,5.6E-06
HIP 83043,P,44,14,6.0E-05,1.9E-05
HIP 88745,C,45,4,1.6E-05,9.9E-07


==> anc/MR_table5.csv <==
Name,sample,flim
HD 142,P,2.4E-06
HD 693,C,1.7E-06
HD 739,C,2.3E-06
HD 1237,P,6.3E-06
HD 1326,P,1.1E-05
HD 1581,C,1.2E-06
HD 1835,C,6.1E-06
HD 3443,C,2.3E-06
HD 3651,P,2.7E-06
HD 4203,P,1.0E-04
HD 4208,P,4.5E-05
HD 4308,P,4.2E-06
HD 4391,C,3.5E-06
HD 4628,C,3.1E-06
HD 4676,C,1.9E-06
HD 4747,C,1.1E-05
HD 4813,C,1.6E-06
HD 4967,C,3.2E-05
HD 6434,P,6.7E-05
HD 7439,C,2.5E-06
HD 7570,C,1.9E-06
HD 7924,P,1.1E-05
HD 8574,P,8.8E-06
HD 8673,P,4.0E-06
HD 9540,C,9.8E-06
HD 9826,P,1.0E-06
HD 10307,C,1.7E-06
HD 10361,C,5.5E-06
HD 10476,C,2.1E-06
HD 10697,P,5.0E-06
HD 11507,C,9.8E-06
HD 11964,P,3.5E-06
HD 12661,P,1.1E-05
HD 13445,P,2.8E-06
HD 13974,C,1.7E-06
HD 14412,C,2.6E-06
HD 16141,P,5.6E-06
HD 16160,C,2.6E-06
HD 16175,P,9.7E-06
HD 16417,P,2.1E-06
HD 16765,C,4.2E-06
HD 17051,P,2.6E-06
HD 17206,C,1.2E-06
HD 19305,C,2.8E-05
HD 20010,C,1.1E-06
HD 20630,C,1.8E-06
HD 20782,P,1.1E-05
HD 20794,P,1.3E-06
HD 20807,C,1.6E-06
HD 21197,C,1.8E-05
HD 21411,P,7.3E-05
HD 21531,C,8.8E-06
HD 22496,C,2.2E-05
HD 23079,P,8.4E-06
HD 23127,P,9.8E-05
HD 23596,P,1.1E-05
HD 23754,C,1.1E-06
HD 26965,P,1.3E-06
HD 27274,C,6.0E-06
HD 27894,P,1.5E-04
HD 28185,P,3.3E-05
HD 30177,P,8.3E-05
HD 30562,P,2.3E-06
HD 30652,C,7.3E-07
HD 32147,C,3.6E-06
HD 33283,P,7.0E-05
HD 33564,P,2.0E-06
HD 33793,P,1.8E-05
HD 34445,P,2.8E-05
HD 36435,C,1.0E-05
HD 36705,C,8.2E-06
HD 37124,P,1.7E-05
HD 37605,P,2.0E-04
HD 38393,C,1.3E-06
HD 39091,P,3.4E-06
HD 39855,P,7.9E-05
HD 40307,P,5.0E-06
HD 40979,P,7.3E-06
HD 41004,P,2.8E-05
HD 42581,P,1.2E-05
HD 43162,C,2.9E-06
HD 43834,C,1.8E-06
HD 45350,P,6.1E-05
HD 46588,C,1.7E-06
HD 49674,P,6.4E-05
HD 50692,C,1.9E-06
HD 52711,C,2.2E-06
HD 53705,C,5.6E-06
HD 55575,C,2.0E-06
HD 58855,C,1.5E-06
HD 60532,P,1.5E-06
HD 61606,C,1.1E-05
HD 62613,C,3.1E-06
HD 63454,P,1.4E-04
HD 65216,P,5.1E-05
HD 66428,P,7.6E-05
HD 68146,C,5.1E-06
HD 68988,P,6.2E-05
HD 69830,P,2.3E-06
HD 69897,C,2.9E-06
HD 70573,P,1.3E-04
HD 71243,C,1.1E-06
HD 73526,P,5.0E-04
HD 74156,P,4.9E-05
HD 75289,P,9.3E-05
HD 75732,P,3.5E-06
HD 76700,P,6.2E-05
HD 76932,C,3.6E-06
HD 76943,C,8.4E-07
HD 78154,C,2.2E-06
HD 78366,C,2.1E-06
HD 79028,C,1.8E-06
HD 79096,C,7.7E-06
HD 79210,C,8.9E-06
HD 80606,P,1.6E-04
HD 81040,P,4.8E-05
HD 81997,C,1.9E-06
HD 82106,C,5.0E-06
HD 82328,C,8.2E-07
HD 83443,P,7.8E-05
HD 84117,C,1.7E-06
HD 84737,C,1.8E-06
HD 85512,P,6.3E-06
HD 86728,C,2.0E-06
HD 87883,P,1.0E-05
HD 88133,P,6.3E-05
HD 88230,C,2.6E-06
HD 89125,C,4.6E-06
HD 89269,C,7.0E-06
HD 89307,P,6.3E-06
HD 89449,C,1.6E-06
HD 89744,P,2.1E-06
HD 90156,P,4.1E-05
HD 90839,C,1.7E-06
HD 92788,P,1.1E-05
HD 93083,P,6.9E-05
HD 95128,P,1.7E-06
HD 95735,P,5.3E-06
HD 97101,C,9.4E-06
HD 97584,C,1.4E-05
HD 97658,P,6.5E-05
HD 98712,C,2.5E-05
HD 99492,P,1.4E-05
HD 100180,C,5.5E-06
HD 100623,C,3.1E-06
HD 101177,C,5.5E-06
HD 101501,C,2.1E-06
HD 101581,C,1.3E-05
HD 101930,P,1.3E-04
HD 102117,P,2.7E-05
HD 102195,P,7.2E-05
HD 102365,P,1.9E-06
HD 102438,C,3.0E-06
HD 102870,C,9.5E-07
HD 103095,C,2.9E-06
HD 103932,C,3.7E-06
HD 106516,C,5.0E-06
HD 107148,P,7.2E-05
HD 108147,P,1.9E-04
HD 108874,P,1.1E-04
HD 108954,C,5.2E-06
HD 109358,C,1.0E-06
HD 109749,P,7.0E-05
HD 110315,C,1.4E-05
HD 110833,C,4.3E-06
HD 111232,P,1.8E-05
HD 111395,C,2.3E-06
HD 111631,C,1.6E-05
HD 113538,P,3.7E-05
HD 114386,P,8.0E-05
HD 114613,P,5.9E-06
HD 114710,C,9.4E-07
HD 114729,P,5.5E-06
HD 114762,P,8.3E-06
HD 114783,P,9.8E-06
HD 115404,C,3.6E-06
HD 116442,C,1.1E-05
HD 117207,P,8.4E-06
HD 117618,P,9.7E-06
HD 118203,P,6.1E-05
HD 118926,C,4.9E-05
HD 119850,C,1.2E-05
HD 120036,C,2.6E-05
HD 120136,P,2.7E-06
HD 120467,C,1.8E-05
HD 120476,C,5.1E-06
HD 120690,C,3.1E-06
HD 121504,P,1.6E-04
HD 122064,C,2.7E-06
HD 122742,C,2.5E-06
HD 124580,C,5.5E-06
HD 125276,C,3.0E-06
HD 126053,C,2.3E-06
HD 126660,C,1.3E-06
HD 128642,C,4.5E-06
HD 129502,C,9.2E-07
HD 130322,P,1.0E-04
HD 130948,C,1.8E-06
HD 131156,C,3.1E-06
HD 131511,C,6.7E-06
HD 131977,C,3.3E-06
HD 134083,C,1.4E-06
HD 134987,P,3.5E-06
HD 135204,C,6.8E-06
HD 136352,P,4.3E-06
HD 136923,C,1.2E-05
HD 137763,C,1.2E-05
HD 139763,C,2.9E-05
HD 140538,C,2.9E-06
HD 141004,C,1.2E-06
HD 141272,C,1.4E-05
HD 141937,P,1.2E-05
HD 142022,P,1.4E-05
HD 142267,C,4.3E-06
HD 142373,C,1.3E-06
HD 142415,P,3.1E-05
HD 142860,C,8.3E-07
HD 143105,P,2.5E-05
HD 143761,P,1.7E-06
HD 144579,C,4.7E-06
HD 145675,P,3.9E-06
HD 146361,C,2.8E-06
HD 147379,P,1.9E-05
HD 147513,P,3.2E-06
HD 147584,C,1.5E-06
HD 149026,P,6.6E-05
HD 149143,P,5.9E-05
HD 151288,C,1.2E-05
HD 153597,C,1.0E-06
HD 154345,P,3.9E-06
HD 154857,P,1.0E-05
HD 155358,P,8.9E-06
HD 155876,C,7.0E-06
HD 156668,P,1.2E-04
HD 156846,P,5.7E-06
HD 157214,C,1.9E-06
HD 157881,C,6.8E-06
HD 159868,P,1.6E-05
HD 160691,P,1.9E-06
HD 160922,C,1.5E-06
HD 162004,P,4.1E-06
HD 162020,P,3.3E-04
HD 164922,P,6.7E-06
HD 165499,C,1.8E-06
HD 166348,C,2.2E-05
HD 166620,C,3.2E-06
HD 167425,C,5.3E-06
HD 168151,C,1.7E-06
HD 168443,P,2.0E-04
HD 168746,P,3.1E-03
HD 170153,C,8.1E-07
HD 173739,C,1.1E-05
HD 177565,P,1.3E-05
HD 178911B,P,4.9E-05
HD 179930,C,3.3E-05
HD 179949,P,3.2E-06
HD 180161,C,1.0E-05
HD 180617,P,7.1E-05
HD 181321,C,7.3E-06
HD 183263,P,9.5E-05
HD 185269,P,6.0E-06
HD 185395,C,1.4E-06
HD 186427,P,6.3E-06
HD 187123,P,7.5E-05
HD 188015,P,2.7E-04
HD 189245,C,3.1E-06
HD 189567,C,2.4E-06
HD 189733,P,1.9E-05
HD 190007,C,1.0E-05
HD 190422,C,5.4E-06
HD 191849,C,9.4E-06
HD 192310,P,2.8E-06
HD 194640,C,7.1E-06
HD 195019,P,6.9E-06
HD 196050,P,2.5E-05
HD 196761,C,3.0E-06
HD 196877,C,2.0E-05
HD 196885,P,4.4E-06
HD 197076,C,9.1E-06
HD 197692,C,1.0E-06
HD 200525,C,3.3E-06
HD 200779,C,1.9E-05
HD 200968,C,1.5E-05
HD 202275,C,1.3E-06
HD 202560,C,4.6E-06
HD 203244,C,9.2E-06
HD 203608,C,1.2E-06
HD 204961,P,1.1E-05
HD 205390,C,4.8E-06
HD 208487,P,4.0E-05
HD 209100,C,1.6E-06
HD 209458,P,4.9E-05
HD 210027,C,7.7E-07
HD 210277,P,4.0E-06
HD 210302,C,1.5E-06
HD 211970,P,2.7E-05
HD 212301,P,4.9E-05
HD 212330,C,2.2E-06
HD 213240,P,6.4E-06
HD 213845,C,2.3E-06
HD 214749,C,1.3E-05
HD 214953,C,5.4E-06
HD 215152,P,1.0E-04
HD 215648,C,1.1E-06
HD 216133,C,4.5E-05
HD 216437,P,2.7E-06
HD 216770,P,6.5E-05
HD 216899,C,1.2E-05
HD 217014,P,5.0E-06
HD 217107,P,4.6E-06
HD 217357,C,6.6E-06
HD 217987,C,5.5E-06
HD 219134,P,1.4E-05
HD 219571,C,1.0E-06
HD 221420,P,7.9E-06
HD 221503,C,2.4E-05
HD 222237,C,4.1E-06
HD 222335,C,1.1E-05
HD 222582,P,3.4E-05
HD 224693,P,7.0E-05
HD 224953,C,6.0E-05
HD 225213,C,1.1E-05
HD 234078,C,2.4E-05
HD 265866,C,2.3E-05
HD 285968,P,3.3E-05
HD 330075,P,7.5E-04
HIP 171,C,2.0E-06
HIP 1242,C,7.1E-05
HIP 2762,C,2.4E-06
HIP 5496,C,2.0E-05
HIP 5643,P,8.3E-05
HIP 12961,P,2.5E-04
HIP 13375,C,4.7E-05
HIP 14810,P,1.0E-04
HIP 18280,C,3.2E-05
HIP 19165,P,2.1E-04
HIP 22627,P,8.8E-05
HIP 23452,C,1.2E-05
HIP 27188,C,2.6E-05
HIP 31634,C,4.1E-05
HIP 33499,C,5.3E-05
HIP 34603,C,4.4E-05
HIP 36208,P,1.9E-05
HIP 37279,C,6.1E-07
HIP 37288,C,3.6E-05
HIP 37766,C,4.8E-05
HIP 38382,C,1.9E-06
HIP 38956,C,1.1E-04
HIP 42220,C,3.0E-05
HIP 42748,C,4.0E-05
HIP 43790,P,2.3E-04
HIP 43820,C,1.4E-05
HIP 44722,C,3.0E-05
HIP 47080,C,2.4E-06
HIP 49986,C,1.8E-05
HIP 51317,C,2.6E-05
HIP 52600,C,2.7E-05
HIP 53020,C,6.5E-05
HIP 53767,C,2.6E-05
HIP 54211,C,1.8E-05
HIP 55203,C,1.0E-06
HIP 57050,P,6.1E-05
HIP 57087,P,3.4E-05
HIP 57544,C,5.2E-05
HIP 57548,P,4.5E-05
HIP 61094,C,3.5E-05
HIP 61874,C,1.9E-04
HIP 62452,C,7.0E-05
HIP 63366,C,1.7E-05
HIP 64241,C,1.1E-06
HIP 65859,C,2.0E-05
HIP 66459,C,2.1E-05
HIP 67090,C,4.4E-05
HIP 70218,C,2.1E-05
HIP 70849,P,7.4E-05
HIP 70890,P,3.2E-04
HIP 71253,C,4.4E-05
HIP 73470,C,2.4E-05
HIP 73695,C,1.9E-06
HIP 76074,C,1.7E-05
HIP 80346,C,3.9E-05
HIP 80459,P,4.0E-05
HIP 80824,P,7.0E-05
HIP 83945,C,8.6E-05
HIP 85523,P,2.5E-05
HIP 85647,P,2.4E-05
HIP 86162,P,1.2E-05
HIP 86214,P,3.1E-04
HIP 86287,P,2.9E-05
HIP 86990,C,4.6E-05
HIP 93017,C,2.1E-06
HIP 99461,C,2.1E-06
HIP 103039,C,5.8E-05
HIP 105312,C,3.7E-06
HIP 106106,C,2.8E-05
HIP 106255,C,7.6E-05
HIP 107310,C,1.4E-06
HIP 109388,P,2.5E-05
HIP 110109,C,2.0E-06
HIP 110778,C,2.9E-06
HIP 113020,P,2.1E-05
HIP 117473,C,1.8E-05
GJ 55.3,C,2.1E-06
GJ 83.1,C,9.9E-05
GJ 299,C,2.2E-04
GJ 317,P,8.6E-05
GJ 388,C,1.5E-05
GJ 406,C,1.0E-04
GJ 493.1,C,2.4E-04
GJ 905,C,5.5E-05
GJ 1002,C,2.2E-04
GJ 1057,C,3.2E-04
GJ 1093,C,4.8E-04
GJ 1111,C,2.0E-04
GJ 1151,C,2.3E-04
GJ 1156,C,2.4E-04
GJ 1214,P,4.7E-04
GJ 1227,C,2.7E-04
GJ 1286,C,4.4E-04
GJ 1289,C,1.7E-04
GJ 2005,C,4.7E-04
GJ 3146,C,8.8E-04
GJ 3207,C,6.8E-04
GJ 3323,P,1.0E-04
GJ 3378,C,9.3E-05
GJ 3454,C,1.6E-04
GJ 3522,C,3.7E-05
GJ 3622,C,3.8E-04
GJ 3634,P,1.3E-04
GJ 3737,C,1.7E-04
GJ 3877,C,8.1E-04
GJ 3959,C,5.8E-04
GJ 4053,C,3.2E-04
GJ 4063,C,6.9E-05
GJ 4248,C,9.5E-05
GJ 4274,C,2.2E-04
BD-10 3166,P,4.0E-04
LHS 22,C,3.3E-04
LHS 60,C,1.2E-04
LHS 1565,C,1.0E-04
LHS 1989,C,1.1E-04
LHS 2090,C,5.1E-04
PLX 2890,C,6.5E-05
PLX 4459,C,5.6E-05


==> anc/MR_table7.csv <==
Name,sample,dvt,m_anomaly,is_binary
HD 142,P,122.1,12.5,Y
HD 693,C,574.1,58.9,N
HD 739,C,708.5,130.2,N
HD 1326,P,23.5,2.7,Y
HD 1581,C,322.6,29.6,N
HD 4676,C,56.4,16.6,Y
HD 4747,C,301.2,48.1,Y
HD 8673,P,98.3,10.6,Y
HD 9826,P,93.1,6.2,Y
HD 10307,C,774.9,172.8,Y
HD 10361,C,182.7,98.2,Y
HD 10476,C,39.7,19.6,Y
HD 10647,P,9.9,21.1,N
HD 10697,P,80.4,8.0,Y
HD 10700,P,131.9,10.6,Y
HD 13445,P,937.8,96.1,Y
HD 13974,C,221.8,19.5,Y
HD 16141,P,33.2,44.2,Y
HD 16160,C,978.3,72.5,Y
HD 16765,C,25.3,72.6,Y
HD 17051,P,14.5,11.7,N
HD 17206,C,1532.4,157.1,N
HD 20010,C,359.4,65.2,Y
HD 20794,P,111.0,9.4,N
HD 23596,P,165.5,17.2,Y
HD 23754,C,107.7,14.6,N
HD 27894,P,128.6,10.1,N
HD 30652,C,74.9,4.4,N
HD 33262,C,10.8,6.6,Y
HD 36705,C,2078.5,167.4,Y
HD 38393,C,188.4,19.3,Y
HD 38529,P,147.5,16.8,Y
HD 39091,P,81.3,13.3,N
HD 41004,P,1076.4,86.4,Y
HD 42581,P,112.7,6.6,Y
HD 48682,C,74.7,15.1,N
HD 50692,C,20.0,21.5,N
HD 63454,P,64.6,4.8,N
HD 66428,P,198.2,18.6,N
HD 68146,C,8.0,17.8,Y
HD 69897,C,38.2,13.6,N
HD 71243,C,193.0,11.1,N
HD 72659,P,150.1,15.0,N
HD 74156,P,111.0,11.4,N
HD 76151,C,26.4,15.5,N
HD 76932,C,63.3,6.1,N
HD 76943,C,4297.7,462.9,Y
HD 78154,C,67.6,23.9,Y
HD 79028,C,192.3,19.7,Y
HD 79210,C,66.4,4.2,Y
HD 81040,P,80.3,7.2,N
HD 81997,C,2287.6,397.9,Y
HD 82328,C,358.1,41.9,Y
HD 82943,P,44.7,28.1,N
HD 86728,C,3.0,10.4,N
HD 87883,P,98.3,7.7,N
HD 90089,C,2392.8,257.7,N
HD 92788,P,71.3,6.7,N
HD 97584,C,20.4,1.5,Y
HD 98712,C,990.8,65.7,Y
HD 100623,C,41.3,3.3,Y
HD 101177,C,49.9,4.5,Y
HD 102365,P,15.3,4.4,Y
HD 103095,C,1.0,5.2,N
HD 106252,P,131.9,12.5,N
HD 109358,C,453.0,41.5,N
HD 110315,C,425.3,34.4,N
HD 110833,C,380.6,46.6,Y
HD 113337,P,139.3,30.0,Y
HD 114710,C,104.8,4.1,N
HD 114729,P,82.4,66.3,Y
HD 114762,P,869.8,84.5,Y
HD 115404,C,117.5,7.3,Y
HD 120036,C,111.9,7.4,Y
HD 120136,P,778.9,83.9,Y
HD 120476,C,721.9,48.5,Y
HD 120690,C,1213.3,412.1,Y
HD 122742,C,474.4,57.4,Y
HD 125276,C,127.2,11.5,Y
HD 129502,C,763.6,89.9,N
HD 131156,C,574.7,60.5,Y
HD 131511,C,408.6,32.8,Y
HD 131977,C,55.9,9.8,Y
HD 136352,P,60.4,5.5,N
HD 137763,C,1582.5,178.8,Y
HD 140538,C,279.3,25.0,Y
HD 141937,P,548.7,50.3,N
HD 142022,P,66.4,5.9,Y
HD 142860,C,81.9,5.6,N
HD 143761,P,18.4,18.8,Y
HD 145675,P,134.1,11.5,Y
HD 146361,C,74.9,95.1,Y
HD 147513,P,20.9,19.4,Y
HD 147584,C,116.3,11.0,Y
HD 160691,P,34.9,17.5,N
HD 160922,C,117.7,14.3,Y
HD 162004,P,93.1,9.5,Y
HD 162020,P,207.0,15.4,Y
HD 165499,C,432.0,108.5,N
HD 168443,P,160.3,71.9,Y
HD 173739,C,50.8,20.9,Y
HD 178911B,P,315.1,28.6,Y
HD 181321,C,2429.9,227.1,N
HD 185395,C,148.1,19.7,Y
HD 186427,P,29.5,2.8,Y
HD 189245,C,21.5,28.8,N
HD 196885,P,1547.1,313.9,Y
HD 199260,C,108.4,10.5,N
HD 200525,C,3200.0,540.4,Y
HD 200968,C,171.2,13.7,Y
HD 202275,C,142.9,29.5,Y
HD 202560,C,9.8,0.6,N
HD 203244,C,4623.2,392.5,N
HD 204961,P,12.5,0.6,N
HD 209100,C,44.0,3.2,Y
HD 212330,C,1284.3,522.3,N
HD 213240,P,63.1,6.4,Y
HD 215648,C,320.4,34.8,Y
HD 217014,P,64.7,6.1,Y
HD 219482,C,31.1,19.3,N
HD 219571,C,2000.7,247.5,N
HD 221420,P,217.2,25.6,N
HD 222237,C,59.7,4.4,N
HD 222368,C,190.6,20.5,N
HD 224953,C,312.4,19.7,Y
HIP 171,C,8233.0,699.1,Y
HIP 5496,C,400.4,22.6,N
HIP 12961,P,48.4,3.1,N
HIP 23452,C,1575.8,118.2,Y
HIP 27188,C,19.4,1.3,N
HIP 31634,C,339.5,21.9,Y
HIP 33499,C,575.3,25.3,Y
HIP 42220,C,1483.3,131.4,Y
HIP 42748,C,277.4,17.9,Y
HIP 47080,C,92.7,8.0,Y
HIP 52600,C,273.2,17.6,Y
HIP 63366,C,358.3,28.7,Y
HIP 70849,P,60.2,3.9,N
HIP 73470,C,1351.2,96.1,Y
HIP 73695,C,4785.6,433.8,Y
HIP 80346,C,1640.3,74.1,Y
HIP 83945,C,263.5,9.7,Y
HIP 85647,P,120.0,7.8,Y
HIP 86162,P,8.9,0.4,N
HIP 88745,C,2311.6,179.6,Y
HIP 93017,C,1869.3,103.8,Y
HIP 105312,C,485.8,20.5,Y
HIP 106255,C,1941.0,73.9,Y
HIP 107310,C,246.6,44.8,Y
HIP 110109,C,96.9,15.4,Y
HIP 110778,C,9691.2,834.0,Y
GJ 55.3,C,1636.0,241.1,Y

